Gravitational memory: new results from post-Newtonian and self-force theory

We compute the (displacement) gravitational wave memory due to a quasicircular inspiral of two black holes using a variety of perturbative techniques. Within post-Newtonian theory, we extend previous results for non-spinning binaries to 3.5PN order. Using the gravitational self-force approach, we compute the memory at first order in the mass ratio for inspirals into a Kerr black hole. We do this both numerically and via a double post-Newtonian--self-force expansion which we carry out to 5PN order. At second order in the self-force approach, near-zone calculations encounter an infrared divergence associated with memory, which is resolved through matching the near-zone solution to a post-Minkowskian expansion in the far zone. We describe that matching procedure for the first time and show how it introduces nonlocal-in-time memory effects into the two-body dynamics at second order in the mass ratio, as was also predicted by recent 5PN calculations within the effective field theory approach. We then compute the gravitational-wave memory through second order in the mass ratio (excluding certain possible memory distortion effects) and find that it agrees well with recent results from numerical relativity simulations for near-comparable-mass binaries.

==> anc/Supplementary_Material.dat.wl <==
(* ::Package:: *)

(* ::Chapter:: *)
(*Ancillary file to "Gravitational memory: new results from post-Newtonian and self-force theory" (Kevin Cunningham, Chris Kavanagh, Adam Pound, David Trestini, Niels Warburton, Jakob Neef ), arXiv:2410.23950v2*)


(* ::Section:: *)
(*Notations*)


(* ::Text:: *)
(*Standard Wolfram Mathematica syntax and functions are used (e.g. I, Pi, EulerGamma, Sqrt[...], Log[...], Zeta[...], .) We denote the digamma function "\[Psi]0(...)" by PolyGamma[...].*)
(**)
(*We denote by "c" the speed of light, "G" the gravitational constant, "M" the total mass, "\[Nu]" the symmetric mass ratio, "\[Delta]" the relative mass difference, "\[Tau]" the dimensionless time variables, "x" the dimensionless frequency variable. We denote the spin-variables "s" and "\[Sigma]", and only present results in the spinning case. The non-spinning case is trivially obtained by setting s = \[Sigma] = 0.*)


(* ::Section:: *)
(*Energy, fluxes and phasing*)


(* ::Text:: *)
(*The following expression corresponds to Eq. (40) of the paper*)


E$3p5PN = -1/2*(c^2*M*x*\[Nu]*(1 + x*(-3/4 - \[Nu]/12) + x^(3/2)*((14*s)/3 + 2*\[Delta]*\[Sigma]) + x^(5/2)*(11*s + 3*\[Delta]*\[Sigma] + \[Nu]*((-61*s)/9 - (10*\[Delta]*\[Sigma])/3)) + 
   x^3*(-675/64 - (25*s^2)/9 - (35*\[Nu]^3)/5184 + (10*s*\[Delta]*\[Sigma])/3 + (5*\[Sigma]^2)/2 + \[Nu]*(34445/576 - (205*Pi^2)/96 + (10*s^2)/3 + (10*s*\[Delta]*\[Sigma])/3 - (15*\[Sigma]^2)/2) + 
     \[Nu]^2*(-155/96 - (10*\[Sigma]^2)/3)) + x^2*(-27/8 - 4*s^2 - \[Nu]^2/24 - 4*s*\[Delta]*\[Sigma] - \[Sigma]^2 + \[Nu]*(19/8 + 4*\[Sigma]^2)) + 
   x^(7/2)*((135*s)/4 - 8*s^3 + (27*\[Delta]*\[Sigma])/4 - 16*s^2*\[Delta]*\[Sigma] - 10*s*\[Sigma]^2 - 2*\[Delta]*\[Sigma]^3 + \[Nu]^2*((29*s)/12 + (5*\[Delta]*\[Sigma])/4) + 
     \[Nu]*((-367*s)/4 - 39*\[Delta]*\[Sigma] + 40*s*\[Sigma]^2 + 8*\[Delta]*\[Sigma]^3))));


(* ::Text:: *)
(*The following expression corresponds to Eq. (41) of the paper*)


F$infinity$3p5PN = (32*c^5*x^5*\[Nu]^2*(1 + x*(-1247/336 - (35*\[Nu])/12) + x^(3/2)*(4*Pi - 4*s - (5*\[Delta]*\[Sigma])/4) + 
   x^(5/2)*((-8191*Pi)/672 - (9*s)/2 - (13*\[Delta]*\[Sigma])/16 + \[Nu]*((-583*Pi)/24 + (272*s)/9 + (43*\[Delta]*\[Sigma])/4)) + 
   x^2*(-44711/9072 + 8*s^2 + (65*\[Nu]^2)/18 + 8*s*\[Delta]*\[Sigma] + (33*\[Sigma]^2)/16 + \[Nu]*(9271/504 - 8*\[Sigma]^2)) + 
   x^(7/2)*((-16285*Pi)/504 + (476645*s)/6804 + 32*Pi*s^2 - (16*s^3)/3 + (9535*\[Delta]*\[Sigma])/336 + 32*Pi*s*\[Delta]*\[Sigma] + (2*s^2*\[Delta]*\[Sigma])/3 + (65*Pi*\[Sigma]^2)/8 + (9*s*\[Sigma]^2)/2 + 
     (35*\[Delta]*\[Sigma]^3)/24 + \[Nu]^2*((193385*Pi)/3024 - (2810*s)/27 - (1501*\[Delta]*\[Sigma])/36) + \[Nu]*((214745*Pi)/1728 + (6172*s)/189 + (1849*\[Delta]*\[Sigma])/126 - 32*Pi*\[Sigma]^2 - 
       (56*s*\[Sigma]^2)/3 - 6*\[Delta]*\[Sigma]^3)) + x^3*(6643739519/69854400 - (1712*EulerGamma)/105 + (16*Pi^2)/3 - 16*Pi*s - (3839*s^2)/252 - (775*\[Nu]^3)/324 - (31*Pi*\[Delta]*\[Sigma])/6 - 
     (1375*s*\[Delta]*\[Sigma])/56 - (227*\[Sigma]^2)/28 + \[Nu]*(-134543/7776 + (41*Pi^2)/48 - 43*s^2 - 43*s*\[Delta]*\[Sigma] + (3481*\[Sigma]^2)/168) + \[Nu]^2*(-94403/3024 + 43*\[Sigma]^2) - (856*Log[16*x])/105)))/(5*G);


(* ::Text:: *)
(*The following expression corresponds to Eq. (44) of the paper*)


\[Delta]F$3p5PN = (32*c^5*x^(15/2)*\[Nu]^2*(-1/4*s - (3*s^3)/2 - (9*s^2*\[Delta]*\[Sigma])/4 - (9*s*\[Sigma]^2)/4 - (3*\[Delta]*\[Sigma]^3)/4 + \[Nu]*(s/2 + (\[Delta]*\[Sigma])/4 + (9*s*\[Sigma]^2)/2 + (3*\[Delta]*\[Sigma]^3)/4) + 
   x*(-s - (9*s^3)/4 - (9*s^2*\[Delta]*\[Sigma])/16 - (9*s*\[Sigma]^2)/16 - (3*\[Delta]*\[Sigma]^3)/16 + \[Nu]^2*((-5*s)/4 - (5*\[Delta]*\[Sigma])/8 - (45*s*\[Sigma]^2)/4 - (15*\[Delta]*\[Sigma]^3)/8) + 
     \[Nu]*((13*s)/4 + (15*s^3)/4 + \[Delta]*\[Sigma] + (45*s^2*\[Delta]*\[Sigma])/8 + (9*s*\[Sigma]^2)/8 + (3*\[Delta]*\[Sigma]^3)/16))))/(5*G);


(* ::Text:: *)
(*The following expression corresponds to Eq. (47) of the paper*)


x$inTermsOf$\[Tau]$3p5PN = (1 + ((-113868647*Pi)/433520640 + (24634336547*s)/2601123840 + (21*Pi*s^2)/16 - (969085*s^3)/258048 + (281190779*\[Delta]*\[Sigma])/99090432 + (21*Pi*s*\[Delta]*\[Sigma])/16 - (969701*s^2*\[Delta]*\[Sigma])/172032 + 
    (1711*Pi*\[Sigma]^2)/5120 - (2326643*s*\[Sigma]^2)/860160 - (427997*\[Delta]*\[Sigma]^3)/1032192 + \[Nu]^2*((294941*Pi)/3870720 + (1363*s)/368640 - (3331*\[Delta]*\[Sigma])/98304 - (239*s*\[Sigma]^2)/1024 - (239*\[Delta]*\[Sigma]^3)/6144) + 
    \[Nu]*((-31821*Pi)/143360 - (102279787*s)/15482880 + (239*s^3)/3072 - (13594213*\[Delta]*\[Sigma])/4128768 + (239*s^2*\[Delta]*\[Sigma])/2048 - (21*Pi*\[Sigma]^2)/16 + (326785*s*\[Sigma]^2)/28672 + (991009*\[Delta]*\[Sigma]^3)/516096))/
   \[Tau]^(7/8) + ((-11891*Pi)/53760 + (358763*s)/161280 + s^3/32 + (96473*\[Delta]*\[Sigma])/129024 + (3*s^2*\[Delta]*\[Sigma])/64 + (3*s*\[Sigma]^2)/64 + (\[Delta]*\[Sigma]^3)/64 + 
    \[Nu]*((109*Pi)/1920 - (247*s)/5760 - (29*\[Delta]*\[Sigma])/512 - (3*s*\[Sigma]^2)/32 - (\[Delta]*\[Sigma]^3)/64))/\[Tau]^(5/8) + 
  (19583/254016 - (5*s^2)/8 + (31*\[Nu]^2)/288 - (5*s*\[Delta]*\[Sigma])/8 - (81*\[Sigma]^2)/512 + \[Nu]*(24401/193536 + (5*\[Sigma]^2)/8))/Sqrt[\[Tau]] + (-1/5*Pi + (47*s)/60 + (5*\[Delta]*\[Sigma])/16)/\[Tau]^(3/8) + 
  (743/4032 + (11*\[Nu])/48)/\[Tau]^(1/4) + (-10052469856691/6008596070400 + (107*EulerGamma)/420 + Pi^2/6 - (47*Pi*s)/48 - (1583*s^2)/4032 + (25565*\[Nu]^3)/331776 - (149*Pi*\[Delta]*\[Sigma])/384 - (529*s*\[Delta]*\[Sigma])/3584 + 
    (329*\[Sigma]^2)/8192 + \[Nu]*(3147553127/780337152 - (451*Pi^2)/3072 - (3*s^2)/8 - (3*s*\[Delta]*\[Sigma])/8 - (1175*\[Sigma]^2)/7168) + \[Nu]^2*(-15211/442368 + (3*\[Sigma]^2)/8) - (107*Log[\[Tau]/256])/3360)/\[Tau]^(3/4))/(4*\[Tau]^(1/4));


(* ::Text:: *)
(*The following expression corresponds to Eq. (49) of the paper*)


\[Psi]$3p5PN = \[Psi]0 - (1 + x*(3715/1008 + (55*\[Nu])/12) + x^(3/2)*(-10*Pi + (235*s)/6 + (125*\[Delta]*\[Sigma])/8) + x^2*(15293365/1016064 - 100*s^2 + (3085*\[Nu]^2)/144 - 100*s*\[Delta]*\[Sigma] - (405*\[Sigma]^2)/16 + \[Nu]*(27145/1008 + 100*\[Sigma]^2)) + 
   x^(7/2)*((77096675*Pi)/2032128 - (9018232555*s)/6096384 - 200*Pi*s^2 + (125925*s^3)/224 - (170978035*\[Delta]*\[Sigma])/387072 - 200*Pi*s*\[Delta]*\[Sigma] + (379805*s^2*\[Delta]*\[Sigma])/448 - (815*Pi*\[Sigma]^2)/16 + 
     (182755*s*\[Sigma]^2)/448 + (1315*\[Delta]*\[Sigma]^3)/21 + \[Nu]*((378515*Pi)/12096 + (3329545*s)/3024 - (95*s^3)/8 + (2909765*\[Delta]*\[Sigma])/5376 - (285*s^2*\[Delta]*\[Sigma])/16 + 200*Pi*\[Sigma]^2 - (385825*s*\[Sigma]^2)/224 - 
       (130615*\[Delta]*\[Sigma]^3)/448) + \[Nu]^2*((-74045*Pi)/6048 + (835*s)/288 + (7015*\[Delta]*\[Sigma])/1152 + (285*s*\[Sigma]^2)/8 + (95*\[Delta]*\[Sigma]^3)/16)) + 
   x^(5/2)*((38645*Pi)/1344 - (555605*s)/2016 - (15*s^3)/4 - (41745*\[Delta]*\[Sigma])/448 - (45*s^2*\[Delta]*\[Sigma])/8 - (45*s*\[Sigma]^2)/8 - (15*\[Delta]*\[Sigma]^3)/8 + 
     \[Nu]*((-65*Pi)/16 - (45*s)/8 + (5*\[Delta]*\[Sigma])/2 + (45*s*\[Sigma]^2)/4 + (15*\[Delta]*\[Sigma]^3)/8))*Log[x] + x^3*(12348611926451/18776862720 - (1712*EulerGamma)/21 - (160*Pi^2)/3 + (940*Pi*s)/3 + (7915*s^2)/63 - 
     (127825*\[Nu]^3)/5184 + (745*Pi*\[Delta]*\[Sigma])/6 + (2645*s*\[Delta]*\[Sigma])/56 - (1645*\[Sigma]^2)/128 + \[Nu]^2*(76055/6912 - 120*\[Sigma]^2) + 
     \[Nu]*(-15737765635/12192768 + (2255*Pi^2)/48 + 120*s^2 + 120*s*\[Delta]*\[Sigma] + (5875*\[Sigma]^2)/112) - (856*Log[16*x])/21))/(32*x^(5/2)*\[Nu]);


(* ::Text:: *)
(*The following expression corresponds to Eq. (45) of the paper [and Eq. (36) in the non-spinning case s = \[Sigma] = 0]*)


xdot$3p5PN = (64*c^3*x^5*\[Nu]*(1 + x*(-743/336 - (11*\[Nu])/4) + x^(3/2)*(4*Pi - (47*s)/3 - (25*\[Delta]*\[Sigma])/4) + x^2*(34103/18144 + 20*s^2 + (59*\[Nu]^2)/18 + 20*s*\[Delta]*\[Sigma] + (81*\[Sigma]^2)/16 + \[Nu]*(13661/2016 - 20*\[Sigma]^2)) + 
   x^(5/2)*((-4159*Pi)/672 - (5897*s)/144 - (3*s^3)/2 - (809*\[Delta]*\[Sigma])/84 - (9*s^2*\[Delta]*\[Sigma])/4 - (9*s*\[Sigma]^2)/4 - (3*\[Delta]*\[Sigma]^3)/4 + 
     \[Nu]*((-189*Pi)/8 + (1007*s)/12 + (283*\[Delta]*\[Sigma])/8 + (9*s*\[Sigma]^2)/2 + (3*\[Delta]*\[Sigma]^3)/4)) + x^(7/2)*((-4415*Pi)/4032 - (4348507*s)/18144 + 80*Pi*s^2 - (2371*s^3)/6 - (1195759*\[Delta]*\[Sigma])/18144 + 
     80*Pi*s*\[Delta]*\[Sigma] - (25325*s^2*\[Delta]*\[Sigma])/48 + (161*Pi*\[Sigma]^2)/8 - (471*s*\[Sigma]^2)/2 - (419*\[Delta]*\[Sigma]^3)/12 + \[Nu]^2*((91495*Pi)/1512 - (11213*s)/54 - (8765*\[Delta]*\[Sigma])/96 - (21*s*\[Sigma]^2)/2 - (7*\[Delta]*\[Sigma]^3)/4) + 
     \[Nu]*((358675*Pi)/6048 + (146455*s)/224 + (7*s^3)/2 + (258409*\[Delta]*\[Sigma])/1008 + (21*s^2*\[Delta]*\[Sigma])/4 - 80*Pi*\[Sigma]^2 + (5581*s*\[Sigma]^2)/6 + (2147*\[Delta]*\[Sigma]^3)/16)) + 
   x^3*(16447322263/139708800 - (1712*EulerGamma)/105 + (16*Pi^2)/3 - (188*Pi*s)/3 + (7649*s^2)/42 - (5605*\[Nu]^3)/2592 - (151*Pi*\[Delta]*\[Sigma])/6 + (19627*s*\[Delta]*\[Sigma])/168 + (3159*\[Sigma]^2)/224 + 
     \[Nu]*(-56198689/217728 + (451*Pi^2)/48 - 86*s^2 - 86*s*\[Delta]*\[Sigma] - (57221*\[Sigma]^2)/672) + \[Nu]^2*(541/896 + 86*\[Sigma]^2) - (856*Log[16*x])/105)))/(5*G*M);


(* ::Section:: *)
(*d(Ul0)/dt *)


(* ::Text:: *)
(*The following expression corresponds to Eq. (39) of the paper [and Eq. (35a) in the non-spinning case s = \[Sigma] = 0]*)


Ulm$dot$3p5PN[2,0] = (256*c^6*Sqrt[Pi/15]*x^5*\[Nu]^2*(1 + x*(-1219/288 + \[Nu]/24) + x^(3/2)*(4*Pi - (7*s)/3 + (19*\[Delta]*\[Sigma])/64) + 
   x^(5/2)*((-2435*Pi)/144 - (79*s)/9 - (1007*\[Delta]*\[Sigma])/144 + \[Nu]*((-23*Pi)/12 + (67*s)/9 + (127*\[Delta]*\[Sigma])/64)) + 
   x^2*(-793/1782 + 8*s^2 - (4201*\[Nu]^2)/1584 + 8*s*\[Delta]*\[Sigma] + (63*\[Sigma]^2)/32 + \[Nu]*(-14023/6336 - 8*\[Sigma]^2)) + 
   x^(7/2)*((-33199*Pi)/8448 + (18728305*s)/342144 + 32*Pi*s^2 + 8*s^3 + (361003*\[Delta]*\[Sigma])/19008 + 32*Pi*s*\[Delta]*\[Sigma] + (211*s^2*\[Delta]*\[Sigma])/8 + (127*Pi*\[Sigma]^2)/16 + (41*s*\[Sigma]^2)/2 + (445*\[Delta]*\[Sigma]^3)/96 + 
     \[Nu]^2*((-27949*Pi)/864 + (5167*s)/264 + (35653*\[Delta]*\[Sigma])/6336) + \[Nu]*((532909*Pi)/38016 + (29281*s)/297 + (70819*\[Delta]*\[Sigma])/1408 - 32*Pi*\[Sigma]^2 - (163*s*\[Sigma]^2)/2 - (147*\[Delta]*\[Sigma]^3)/8)) + 
   x^3*(174213949439/1816214400 - (1712*EulerGamma)/105 + (16*Pi^2)/3 - (28*Pi*s)/3 - (691*s^2)/24 + (142471*\[Nu]^3)/46332 + (121*Pi*\[Delta]*\[Sigma])/96 - (3841*s*\[Delta]*\[Sigma])/96 - (2257*\[Sigma]^2)/192 + 
     \[Nu]^2*(4168379/123552 + (15*\[Sigma]^2)/2) + \[Nu]*(-126714689/4447872 + (41*Pi^2)/48 - (15*s^2)/2 - (15*s*\[Delta]*\[Sigma])/2 + (2129*\[Sigma]^2)/48) - (856*Log[16*x])/105)))/(7*G^2);


(* ::Text:: *)
(*The following expression is not given in the paper, but corresponds to Eq. (35b) in the non-spinning case s = \[Sigma] = 0*)


Ulm$dot$3p5PN[4,0] = (64*c^6*Sqrt[Pi/5]*x^5*\[Nu]^2*(1 + x*(-10133/704 + (25775*\[Nu])/528) + x^(3/2)*(4*Pi + (28*s)/3 + (185*\[Delta]*\[Sigma])/16) + 
   x^(5/2)*((-1028*Pi)/11 - (33977*s)/1056 - (148201*\[Delta]*\[Sigma])/2112 + \[Nu]*((11114*Pi)/33 - (44503*s)/264 + (3041*\[Delta]*\[Sigma])/528)) + 
   x^2*(322533/4576 + 8*s^2 - (237865*\[Nu]^2)/5148 + 8*s*\[Delta]*\[Sigma] + (7*\[Sigma]^2)/4 + \[Nu]*(-721593/2288 - 8*\[Sigma]^2)) + 
   x^(7/2)*((37621537*Pi)/82368 + (113741*s)/858 + 32*Pi*s^2 + (304*s^3)/3 + (2230909*\[Delta]*\[Sigma])/13728 + 32*Pi*s*\[Delta]*\[Sigma] + (1259*s^2*\[Delta]*\[Sigma])/6 + (15*Pi*\[Sigma]^2)/2 + (401*s*\[Sigma]^2)/3 + (215*\[Delta]*\[Sigma]^3)/8 + 
     \[Nu]^2*((-8011895*Pi)/10296 + (36653195*s)/30888 + (2752261*\[Delta]*\[Sigma])/6864) + \[Nu]*((-8366815*Pi)/4576 - (5028611*s)/13728 - (12792451*\[Delta]*\[Sigma])/27456 - 32*Pi*\[Sigma]^2 - (1606*s*\[Sigma]^2)/3 - (217*\[Delta]*\[Sigma]^3)/2)) + 
   x^3*(32585924257/403603200 - (1712*EulerGamma)/105 + (16*Pi^2)/3 + (112*Pi*s)/3 - (25573*s^2)/144 - (1145725*\[Nu]^3)/92664 + (377*Pi*\[Delta]*\[Sigma])/8 - (96575*s*\[Delta]*\[Sigma])/528 - (25911*\[Sigma]^2)/704 + 
     \[Nu]^2*(16531/52 - (25423*\[Sigma]^2)/44) + \[Nu]*(4669843/164736 + (41*Pi^2)/48 + (25423*s^2)/44 + (25423*s*\[Delta]*\[Sigma])/44 + (9781*\[Sigma]^2)/33) - (856*Log[16*x])/105)))/(315*G^2);


(* ::Text:: *)
(*The following expression is not given in the paper, but corresponds to Eq. (35c) in the non-spinning case s = \[Sigma] = 0*)


Ulm$dot$3p5PN[6,0]= (-839*c^6*Sqrt[Pi/2730]*x^6*\[Nu]^2*(1 - (3612*\[Nu])/839 + x*(-982361/75510 + (56387*\[Nu])/839 - (62244*\[Nu]^2)/839) + 
   x^(3/2)*((5540*Pi)/839 + 14*s + (15113*\[Delta]*\[Sigma])/839 + \[Nu]*((-23184*Pi)/839 - (50568*s)/839 - (47376*\[Delta]*\[Sigma])/839)) + 
   x^(5/2)*((-488407*Pi)/4195 - (137924378*s)/1472445 - (44127983*\[Delta]*\[Sigma])/327210 + \[Nu]^2*((-9431984*Pi)/12585 + (3789480*s)/10907 + (292284*\[Delta]*\[Sigma])/54535) + 
     \[Nu]*((7810432*Pi)/12585 + (11739658*s)/32721 + (24228843*\[Delta]*\[Sigma])/54535)) + x^2*(302491414/4492845 + (6996*s^2)/839 + (1106868*\[Nu]^3)/14263 + (3972*s*\[Delta]*\[Sigma])/839 - (519*\[Sigma]^2)/839 + 
     \[Nu]*(-1516457957/3851010 - (43344*s^2)/839 - (43344*s*\[Delta]*\[Sigma])/839 - (10272*\[Sigma]^2)/839) + \[Nu]^2*(27377867/42789 + (43344*\[Sigma]^2)/839))))/(693*G^2);


(* ::Text:: *)
(*The following expression is not given in the paper, but corresponds to Eq. (35d) in the non-spinning case s = \[Sigma] = 0*)


Ulm$dot$3p5PN[8,0] = (75601*c^6*Sqrt[Pi/1190]*x^7*\[Nu]^2*(1 - (452070*\[Nu])/75601 + (733320*\[Nu]^2)/75601 + x*(-7655551/604808 + (369735869*\[Nu])/4309257 - (248030070*\[Nu]^2)/1436419 + (135873360*\[Nu]^3)/1436419) + 
   x^(3/2)*((708606*Pi)/75601 + (29469704*s)/1587621 + (12645567*\[Delta]*\[Sigma])/529207 + \[Nu]*((-4245492*Pi)/75601 - (58794000*s)/529207 - (63175716*\[Delta]*\[Sigma])/529207) + 
     \[Nu]^2*((6707184*Pi)/75601 + (95544000*s)/529207 + (80113752*\[Delta]*\[Sigma])/529207))))/(347490*G^2);


(* ::Text:: *)
(*The following expression is not given in the paper, but corresponds to Eq. (35e) in the non-spinning case s = \[Sigma] = 0*)


Ulm$dot$3p5PN[10,0]=(-525221*c^6*Sqrt[Pi/385]*x^8*\[Nu]^2*(1 - (79841784*\[Nu])/9979199 + (198570240*\[Nu]^2)/9979199 - (172307520*\[Nu]^3)/9979199))/(15752880*G^2);


(* ::Section:: *)
(*Hl0 *)


(* ::Text:: *)
(*This normalization corresponds to Eq. (26) of the paper, in the m=0 case*)


normalization$Hlm = 2*M*\[Nu]*x*Sqrt[16*Pi/5];


(* ::Text:: *)
(*The following expression corresponds to Eq. (50) of the paper [and Eq. (38a) in the non-spinning case s = \[Sigma] = 0]*)


Hlm$3p5PN[2,0] = (-5*(1 + x*(-4075/4032 + (67*\[Nu])/48) + x^(3/2)*((16*s)/3 + (419*\[Delta]*\[Sigma])/160) + x^3*(-4397711103307/532580106240 + (997*s^2)/336 + (1321981*\[Nu]^3)/5930496 + (23*Pi*\[Delta]*\[Sigma])/384 + (173191*s*\[Delta]*\[Sigma])/16128 + 
     (14171*\[Sigma]^2)/3072 + \[Nu]*(700464542023/13948526592 - (205*Pi^2)/96 - (31*s^2)/12 - (31*s*\[Delta]*\[Sigma])/12 - (142529*\[Sigma]^2)/8064) + \[Nu]^2*(69527951/166053888 + (31*\[Sigma]^2)/12)) + 
   x^2*(-151877213/67060224 - 4*s^2 + (205*\[Nu]^2)/352 - 4*s*\[Delta]*\[Sigma] - (33*\[Sigma]^2)/32 + \[Nu]*(-123815/44352 + 4*\[Sigma]^2)) + 
   x^(5/2)*((-253*Pi)/336 + (181381*s)/21168 + (3*s^3)/7 + (289127*\[Delta]*\[Sigma])/225792 + (9*s^2*\[Delta]*\[Sigma])/14 + (9*s*\[Sigma]^2)/14 + (3*\[Delta]*\[Sigma]^3)/14 + 
     \[Nu]*((253*Pi)/84 + (283*s)/252 + (1583*\[Delta]*\[Sigma])/2688 - (9*s*\[Sigma]^2)/7 - (3*\[Delta]*\[Sigma]^3)/14)) + x^(7/2)*((38351671*Pi)/28740096 + (9820292015*s)/301771008 - (68833*s^3)/6048 + 
     (14713254113*\[Delta]*\[Sigma])/3218890752 - (95153*s^2*\[Delta]*\[Sigma])/4032 + (Pi*\[Sigma]^2)/24 - (58669*s*\[Sigma]^2)/4032 - (274927*\[Delta]*\[Sigma]^3)/96768 + 
     \[Nu]^2*((-652889*Pi)/598752 - (39821*s)/14256 - (226313*\[Delta]*\[Sigma])/152064 - (77*s*\[Sigma]^2)/24 - (77*\[Delta]*\[Sigma]^3)/144) + 
     \[Nu]*((-3486041*Pi)/598752 - (1670164*s)/18711 + (77*s^3)/72 - (66525761*\[Delta]*\[Sigma])/1596672 + (77*s^2*\[Delta]*\[Sigma])/48 + (41569*s*\[Sigma]^2)/672 + (154261*\[Delta]*\[Sigma]^3)/12096))))/(14*Sqrt[6]);


(* ::Text:: *)
(*The following expression is not given in the paper, but corresponds to Eq. (38b) in the non-spinning case s = \[Sigma] = 0*)


Hlm$3p5PN[4,0] = -1/504*(1 + x*(-180101/29568 + (27227*\[Nu])/1056) + x^(3/2)*(10*s + (57*\[Delta]*\[Sigma])/8) + x^2*(2201411267/158505984 - 4*s^2 + (844951*\[Nu]^2)/27456 - 4*s*\[Delta]*\[Sigma] - (53*\[Sigma]^2)/48 + 
     \[Nu]*(-34829479/432432 + 4*\[Sigma]^2)) + x^3*(15240463356751/781117489152 + (1380815*s^2)/22176 + (221405645*\[Nu]^3)/11860992 + (25*Pi*\[Delta]*\[Sigma])/96 + (1303525*s*\[Delta]*\[Sigma])/14784 + (352565*\[Sigma]^2)/12288 + 
     \[Nu]*(-1029744557245/27897053184 - (205*Pi^2)/96 - (26435*s^2)/264 - (26435*s*\[Delta]*\[Sigma])/264 - (32586265*\[Sigma]^2)/236544) + \[Nu]^2*(-4174614175/36900864 + (26435*\[Sigma]^2)/264)) + 
   x^(5/2)*((-13565*Pi)/1232 - (624845*s)/17248 + (3*s^3)/7 - (179791*\[Delta]*\[Sigma])/6468 + (9*s^2*\[Delta]*\[Sigma])/14 + (9*s*\[Sigma]^2)/14 + (3*\[Delta]*\[Sigma]^3)/14 + 
     \[Nu]*((13565*Pi)/308 + (988627*s)/5544 + (360791*\[Delta]*\[Sigma])/3696 - (9*s*\[Sigma]^2)/7 - (3*\[Delta]*\[Sigma]^3)/14)) + 
   x^(7/2)*((21681663715*Pi)/747242496 + (346521837161*s)/7846046208 - (2034833*s^3)/44352 + (25969272883*\[Delta]*\[Sigma])/951035904 - (7968515*s^2*\[Delta]*\[Sigma])/88704 + (5*Pi*\[Sigma]^2)/36 - (15551353*s*\[Sigma]^2)/266112 - 
     (1672525*\[Delta]*\[Sigma]^3)/133056 + \[Nu]^2*((1502076385*Pi)/15567552 + (4059637*s)/123552 + (1541389*\[Delta]*\[Sigma])/54912 - (9149*s*\[Sigma]^2)/176 - (9149*\[Delta]*\[Sigma]^3)/1056) + 
     \[Nu]*((-4531656385*Pi)/31135104 - (254615111*s)/1415232 + (9149*s^3)/528 - (1441640251*\[Delta]*\[Sigma])/6918912 + (9149*s^2*\[Delta]*\[Sigma])/352 + (10985305*s*\[Sigma]^2)/44352 + (4667365*\[Delta]*\[Sigma]^3)/88704)))/Sqrt[2];


(* ::Text:: *)
(*The following expression is not given in the paper, but corresponds to Eq. (38c) in the non-spinning case s = \[Sigma] = 0*)


Hlm$3p5PN[6,0] = (4195*x*(1 - (3612*\[Nu])/839 + x*(-45661561/6342840 + (101414*\[Nu])/2517 - (48118*\[Nu]^2)/839) + 
   x^(3/2)*((1248*Pi)/839 + (356*s)/21 + (81427*\[Delta]*\[Sigma])/5873 + \[Nu]*((-4992*Pi)/839 - (61232*s)/839 - (39972*\[Delta]*\[Sigma])/839)) + 
   x^2*(3012132889099/144921208320 - (4892*s^2)/839 - (24793657*\[Nu]^3)/342312 - (6404*s*\[Delta]*\[Sigma])/839 - (76263*\[Sigma]^2)/26848 + \[Nu]^2*(1317967427/4107744 - (14448*\[Sigma]^2)/839) + 
     \[Nu]*(-27653500031/191694720 + (14448*s^2)/839 + (14448*s*\[Delta]*\[Sigma])/839 + (99175*\[Sigma]^2)/6712)) + 
   x^(5/2)*((-74044807*Pi)/2718360 - (25774585477*s)/371056140 + (2*s^3)/3 - (15289378943*\[Delta]*\[Sigma])/247370760 + s^2*\[Delta]*\[Sigma] + s*\[Sigma]^2 + (\[Delta]*\[Sigma]^3)/3 + 
     \[Nu]*((18121333*Pi)/113265 + (110541190*s)/294489 - (2408*s^3)/839 + (273780679*\[Delta]*\[Sigma])/981630 - (3612*s^2*\[Delta]*\[Sigma])/839 - (5290*s*\[Sigma]^2)/839 - (4451*\[Delta]*\[Sigma]^3)/2517) + 
     \[Nu]^2*((-26966906*Pi)/113265 - (14401340*s)/32721 - (44304028*\[Delta]*\[Sigma])/163605 + (7224*s*\[Sigma]^2)/839 + (1204*\[Delta]*\[Sigma]^3)/839))))/(1419264*Sqrt[273]);


(* ::Text:: *)
(*The following expression is not given in the paper, but corresponds to Eq. (38d) in the non-spinning case s = \[Sigma] = 0*)


Hlm$3p5PN[8,0] = (-75601*x^2*(1 - (452070*\[Nu])/75601 + (733320*\[Nu]^2)/75601 + x*(-265361599/33869248 + (18177898147*\[Nu])/321757856 - (722521125*\[Nu]^2)/5745676 + (261283995*\[Nu]^3)/2872838) + 
   x^(3/2)*((812404*Pi)/226803 + (108684866*s)/4762863 + (63812443*\[Delta]*\[Sigma])/3175242 + \[Nu]*((-1624808*Pi)/75601 - (72247340*s)/529207 - (55302519*\[Delta]*\[Sigma])/529207) + 
     \[Nu]^2*((2515936*Pi)/75601 + (117309840*s)/529207 + (74797668*\[Delta]*\[Sigma])/529207))))/(213497856*Sqrt[119]);


(* ::Text:: *)
(*The following expression is not given in the paper, but corresponds to Eq. (38e) in the non-spinning case s = \[Sigma] = 0*)


Hlm$3p5PN[10,0] = (525221*x^3*(1 - (79841784*\[Nu])/9979199 + (198570240*\[Nu]^2)/9979199 - (172307520*\[Nu]^3)/9979199))/(6452379648*Sqrt[154]);


(* ::Chapter:: *)
(*Self-Force PN expressions:*)


(* ::Section:: *)
(*Installing the SFPN package:*)


(* ::Text:: *)
(*See https://bhptoolkit.org/mathematica-install.html for more details and older verions of Mathematica.*)


(* ::Text:: *)
(*For Mathematica 12.1 or newer*)


(*Add the Black Hole Perturbation Toolkit paclet server to Mathematica\[CloseCurlyQuote]s list of paclet servers.*)
PacletSiteRegister["https://pacletserver.bhptoolkit.org", "Black Hole Perturbation Toolkit Paclet Server"];
(*Get an updated list of packages available on the server.*)
PacletSiteUpdate["https://pacletserver.bhptoolkit.org"];
(*To see which paclets are available:*)
PacletFindRemote["*", <|"Location" -> "https://pacletserver.bhptoolkit.org"|>]
(*Install the latest version of the PNSF package*)
PacletInstall["PostNewtonianSelfForce"];


(* ::Section:: *)
(*Extracting the memory expressions (version 0.5.0 of the package or newer)*)


<<PostNewtonianSelfForce`


(*List all available PN series*)
PostNewtonianExpansion[]

(*Save the l=2, m=0 memory to variables*)
PNMemh = PostNewtonianExpansion["Kerr/Circular/Memory/h-l2m0"];
PNMemhdot = PostNewtonianExpansion["Kerr/Circular/Memory/hdot-l2m0"];

(*Extract the memory expressions as in the paper*)
PNMemh["Series"]
PNMemhdot["Series"]


(* ::Text:: *)
(*For more examples of how to use this package, see https://bhptoolkit.org/PostNewtonianSelfForce/*)


==> anc/Supplementary_Material.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    965857,      18416]
NotebookOptionsPosition[    958759,      18294]
NotebookOutlinePosition[    959191,      18311]
CellTagsIndexPosition[    959148,      18308]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Ancillary file to \"Gravitational memory: new results from post-Newtonian and \
self-force theory\" (Kevin Cunningham, Chris Kavanagh, Adam Pound, David \
Trestini, Niels Warburton, Jakob Neef ), arXiv:2410.23950v2\
\>", "Title",ExpressionUUID->"0354d5ff-6d65-4b92-b177-276cd5dc0aa1"],

Cell[CellGroupData[{

Cell["3.5PN expressions:", "Chapter",
 CellChangeTimes->{{3.945771377895669*^9, 
  3.945771390281446*^9}},ExpressionUUID->"e7c1d93f-2a2b-48dc-abd3-\
be51c420ae6e"],

Cell[CellGroupData[{

Cell["Notations", "Section",ExpressionUUID->"4e22a7ed-fcea-4cb8-9248-88dc425e0d08"],

Cell[TextData[{
 "Standard Wolfram Mathematica syntax and functions are used (e.g. I, Pi, \
EulerGamma, Sqrt[...], Log[...], Zeta[...], .) We denote the digamma function \
\"\[Psi]0(...)\" by PolyGamma[...].\n\nWe denote by \"c\" the speed of light, \
\"G\" the gravitational constant, \"M\" the total mass, \"\[Nu]\" the \
symmetric mass ratio, ",
 Cell[BoxData[
  FormBox["\"\<\[Delta]=Sqrt[1-4\[Nu]]\>", TraditionalForm]],ExpressionUUID->
  "6201c7cf-758e-4b10-bc8d-9f1ea1afe5a6"],
 "\" the relative mass difference, \"\[Tau]\" the dimensionless time \
variables, \"x\" the dimensionless frequency variable. We denote the \
spin-variables ",
 Cell[BoxData[
  FormBox["\"\<s=(\!\(
\*SubsuperscriptBox[\(m\), \(1\), \(2\)]\)\!\(
\*SubscriptBox[\(\[Chi]\), \(1\)]\)+\!\(
\*SubsuperscriptBox[\(m\), \(2\), \(2\)]\)\!\(
\*SubscriptBox[\(\[Chi]\), \(2\)]\))/M\>", TraditionalForm]],ExpressionUUID->
  "c90ad7cd-f944-4bba-a1c9-293a2ed4b540"],
 "\" and ",
 Cell[BoxData[
  FormBox["\"\<\[Sigma]=(\!\(
\*SubscriptBox[\(m\), \(2\)]\)\!\(
\*SubscriptBox[\(\[Chi]\), \(2\)]\)-\!\(
\*SubscriptBox[\(m\), \(1\)]\)\!\(
\*SubscriptBox[\(\[Chi]\), \(1\)]\))/M\>", TraditionalForm]],ExpressionUUID->
  "6279a854-c8b9-43d4-9f6b-161bbb805db1"],
 "\", and only present results in the spinning case. The non-spinning case is \
trivially obtained by setting s = \[Sigma] = 0."
}], "Text",
 CellChangeTimes->{{3.94577318655506*^9, 
  3.945773255383725*^9}},ExpressionUUID->"8cfe1533-d284-4afb-ba0f-\
fad3768df25b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Energy, fluxes and phasing", "Section",
 CellChangeTimes->{{3.945771296696603*^9, 3.945771297614737*^9}, {
  3.945771373195228*^9, 
  3.9457713742828507`*^9}},ExpressionUUID->"e61cf05b-c339-42cf-b70c-\
1fe3e2ddbee8"],

Cell["\<\
The following expression corresponds to Eq. (40) of the paper\
\>", "Text",ExpressionUUID->"2d9e9d0d-318b-4308-bf74-2e33dcbaae23"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"E$3p5PN", " ", "=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", 
       RowBox[{"2", "^", 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}]}], ")"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"c", "^", "2"}], "*", "M", "*", "x", "*", "\[Nu]", "*", 
       RowBox[{"(", 
        RowBox[{"1", " ", "+", " ", 
         RowBox[{"x", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], "/", "4"}], " ", "-", " ", 
            RowBox[{"\[Nu]", "/", "12"}]}], ")"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"x", "^", 
           RowBox[{"(", 
            RowBox[{"3", "/", "2"}], ")"}]}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"14", "*", "s"}], ")"}], "/", "3"}], " ", "+", " ", 
            RowBox[{"2", "*", "\[Delta]", "*", "\[Sigma]"}]}], ")"}]}], " ", 
         "+", " ", 
         RowBox[{
          RowBox[{"x", "^", 
           RowBox[{"(", 
            RowBox[{"5", "/", "2"}], ")"}]}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"11", "*", "s"}], " ", "+", " ", 
            RowBox[{"3", "*", "\[Delta]", "*", "\[Sigma]"}], " ", "+", " ", 
            RowBox[{"\[Nu]", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "61"}], "*", "s"}], ")"}], "/", "9"}], " ", 
               "-", " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"10", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], "/",
                 "3"}]}], ")"}]}]}], ")"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{
          RowBox[{"x", "^", "3"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "675"}], "/", "64"}], " ", "-", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"25", "*", 
               RowBox[{"s", "^", "2"}]}], ")"}], "/", "9"}], " ", "-", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"35", "*", 
               RowBox[{"\[Nu]", "^", "3"}]}], ")"}], "/", "5184"}], " ", "+", 
            " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"10", "*", "s", "*", "\[Delta]", "*", "\[Sigma]"}], 
              ")"}], "/", "3"}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"5", "*", 
               RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "2"}], " ", "+", 
            " ", 
            RowBox[{"\[Nu]", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"34445", "/", "576"}], " ", "-", " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"205", "*", 
                  RowBox[{"Pi", "^", "2"}]}], ")"}], "/", "96"}], " ", "+", 
               " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"10", "*", 
                  RowBox[{"s", "^", "2"}]}], ")"}], "/", "3"}], " ", "+", " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"10", "*", "s", "*", "\[Delta]", "*", "\[Sigma]"}], 
                 ")"}], "/", "3"}], " ", "-", " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"15", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "2"}]}], 
              ")"}]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"\[Nu]", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "155"}], "/", "96"}], " ", "-", " ", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"10", "*", 
                  RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "3"}]}], 
              ")"}]}]}], ")"}]}], " ", "+", " ", "\n", "      ", 
         RowBox[{
          RowBox[{"x", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "27"}], "/", "8"}], " ", "-", " ", 
            RowBox[{"4", "*", 
             RowBox[{"s", "^", "2"}]}], " ", "-", " ", 
            RowBox[{
             RowBox[{"\[Nu]", "^", "2"}], "/", "24"}], " ", "-", " ", 
            RowBox[{"4", "*", "s", "*", "\[Delta]", "*", "\[Sigma]"}], " ", 
            "-", " ", 
            RowBox[{"\[Sigma]", "^", "2"}], " ", "+", " ", 
            RowBox[{"\[Nu]", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"19", "/", "8"}], " ", "+", " ", 
               RowBox[{"4", "*", 
                RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}]}]}], ")"}]}], " ", 
         "+", " ", 
         RowBox[{
          RowBox[{"x", "^", 
           RowBox[{"(", 
            RowBox[{"7", "/", "2"}], ")"}]}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"135", "*", "s"}], ")"}], "/", "4"}], " ", "-", " ", 
            RowBox[{"8", "*", 
             RowBox[{"s", "^", "3"}]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"27", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], "/", 
             "4"}], " ", "-", " ", 
            RowBox[{"16", "*", 
             RowBox[{"s", "^", "2"}], "*", "\[Delta]", "*", "\[Sigma]"}], " ",
             "-", " ", 
            RowBox[{"10", "*", "s", "*", 
             RowBox[{"\[Sigma]", "^", "2"}]}], " ", "-", " ", 
            RowBox[{"2", "*", "\[Delta]", "*", 
             RowBox[{"\[Sigma]", "^", "3"}]}], " ", "+", " ", 
            RowBox[{
             RowBox[{"\[Nu]", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"29", "*", "s"}], ")"}], "/", "12"}], " ", "+", " ", 
               
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"5", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], "/", 
                "4"}]}], ")"}]}], " ", "+", " ", "\n", "        ", 
            RowBox[{"\[Nu]", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "367"}], "*", "s"}], ")"}], "/", "4"}], " ", 
               "-", " ", 
               RowBox[{"39", "*", "\[Delta]", "*", "\[Sigma]"}], " ", "+", 
               " ", 
               RowBox[{"40", "*", "s", "*", 
                RowBox[{"\[Sigma]", "^", "2"}]}], " ", "+", " ", 
               RowBox[{"8", "*", "\[Delta]", "*", 
                RowBox[{"\[Sigma]", "^", "3"}]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], ")"}]}]}], ";"}], " "}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{3.945770990724578*^9, 3.945771178234808*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"8bf2d263-b3bc-4cde-a0a2-61dc4625f38e"],

Cell["\<\
The following expression corresponds to Eq. (41) of the paper\
\>", "Text",ExpressionUUID->"a49d6e5a-919a-4506-9dba-6e7d1b3dcf55"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F$infinity$3p5PN", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"32", "*", 
      RowBox[{"c", "^", "5"}], "*", 
      RowBox[{"x", "^", "5"}], "*", 
      RowBox[{"\[Nu]", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", " ", "+", " ", 
        RowBox[{"x", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1247"}], "/", "336"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"35", "*", "\[Nu]"}], ")"}], "/", "12"}]}], ")"}]}], " ",
         "+", " ", 
        RowBox[{
         RowBox[{"x", "^", 
          RowBox[{"(", 
           RowBox[{"3", "/", "2"}], ")"}]}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", "*", "Pi"}], " ", "-", " ", 
           RowBox[{"4", "*", "s"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], "/", 
            "4"}]}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"x", "^", 
          RowBox[{"(", 
           RowBox[{"5", "/", "2"}], ")"}]}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8191"}], "*", "Pi"}], ")"}], "/", "672"}], " ", 
           "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"9", "*", "s"}], ")"}], "/", "2"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"13", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], "/", 
            "16"}], " ", "+", " ", 
           RowBox[{"\[Nu]", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "583"}], "*", "Pi"}], ")"}], "/", "24"}], " ", 
              "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"272", "*", "s"}], ")"}], "/", "9"}], " ", "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"43", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], "/", 
               "4"}]}], ")"}]}]}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"x", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "44711"}], "/", "9072"}], " ", "+", " ", 
           RowBox[{"8", "*", 
            RowBox[{"s", "^", "2"}]}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"65", "*", 
              RowBox[{"\[Nu]", "^", "2"}]}], ")"}], "/", "18"}], " ", "+", 
           " ", 
           RowBox[{"8", "*", "s", "*", "\[Delta]", "*", "\[Sigma]"}], " ", 
           "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"33", "*", 
              RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "16"}], " ", "+", 
           " ", 
           RowBox[{"\[Nu]", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"9271", "/", "504"}], " ", "-", " ", 
              RowBox[{"8", "*", 
               RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}]}]}], ")"}]}], " ", 
        "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"x", "^", 
          RowBox[{"(", 
           RowBox[{"7", "/", "2"}], ")"}]}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "16285"}], "*", "Pi"}], ")"}], "/", "504"}], " ", 
           "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"476645", "*", "s"}], ")"}], "/", "6804"}], " ", "+", 
           " ", 
           RowBox[{"32", "*", "Pi", "*", 
            RowBox[{"s", "^", "2"}]}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"16", "*", 
              RowBox[{"s", "^", "3"}]}], ")"}], "/", "3"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"9535", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], "/", 
            "336"}], " ", "+", " ", 
           RowBox[{
           "32", "*", "Pi", "*", "s", "*", "\[Delta]", "*", "\[Sigma]"}], " ",
            "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "*", 
              RowBox[{"s", "^", "2"}], "*", "\[Delta]", "*", "\[Sigma]"}], 
             ")"}], "/", "3"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"65", "*", "Pi", "*", 
              RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "8"}], " ", "+", 
           " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"9", "*", "s", "*", 
              RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "2"}], " ", "+", 
           " ", "\n", "     ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"35", "*", "\[Delta]", "*", 
              RowBox[{"\[Sigma]", "^", "3"}]}], ")"}], "/", "24"}], " ", "+", 
           " ", 
           RowBox[{
            RowBox[{"\[Nu]", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"193385", "*", "Pi"}], ")"}], "/", "3024"}], " ", "-",
               " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2810", "*", "s"}], ")"}], "/", "27"}], " ", "-", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1501", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], 
               "/", "36"}]}], ")"}]}], " ", "+", " ", 
           RowBox[{"\[Nu]", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"214745", "*", "Pi"}], ")"}], "/", "1728"}], " ", "+",
               " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"6172", "*", "s"}], ")"}], "/", "189"}], " ", "+", 
              " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1849", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], 
               "/", "126"}], " ", "-", " ", 
              RowBox[{"32", "*", "Pi", "*", 
               RowBox[{"\[Sigma]", "^", "2"}]}], " ", "-", " ", "\n", 
              "       ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"56", "*", "s", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "3"}], " ", 
              "-", " ", 
              RowBox[{"6", "*", "\[Delta]", "*", 
               RowBox[{"\[Sigma]", "^", "3"}]}]}], ")"}]}]}], ")"}]}], " ", 
        "+", " ", 
        RowBox[{
         RowBox[{"x", "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6643739519", "/", "69854400"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1712", "*", "EulerGamma"}], ")"}], "/", "105"}], " ", 
           "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"16", "*", 
              RowBox[{"Pi", "^", "2"}]}], ")"}], "/", "3"}], " ", "-", " ", 
           RowBox[{"16", "*", "Pi", "*", "s"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3839", "*", 
              RowBox[{"s", "^", "2"}]}], ")"}], "/", "252"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"775", "*", 
              RowBox[{"\[Nu]", "^", "3"}]}], ")"}], "/", "324"}], " ", "-", 
           " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"31", "*", "Pi", "*", "\[Delta]", "*", "\[Sigma]"}], 
             ")"}], "/", "6"}], " ", "-", " ", "\n", "     ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1375", "*", "s", "*", "\[Delta]", "*", "\[Sigma]"}], 
             ")"}], "/", "56"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"227", "*", 
              RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "28"}], " ", "+", 
           " ", 
           RowBox[{"\[Nu]", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "134543"}], "/", "7776"}], " ", "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"41", "*", 
                 RowBox[{"Pi", "^", "2"}]}], ")"}], "/", "48"}], " ", "-", 
              " ", 
              RowBox[{"43", "*", 
               RowBox[{"s", "^", "2"}]}], " ", "-", " ", 
              RowBox[{"43", "*", "s", "*", "\[Delta]", "*", "\[Sigma]"}], " ",
               "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3481", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "168"}]}], 
             ")"}]}], " ", "+", " ", 
           RowBox[{
            RowBox[{"\[Nu]", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "94403"}], "/", "3024"}], " ", "+", " ", 
              RowBox[{"43", "*", 
               RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}]}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"856", "*", 
              RowBox[{"Log", "[", 
               RowBox[{"16", "*", "x"}], "]"}]}], ")"}], "/", "105"}]}], 
          ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"5", "*", "G"}], ")"}]}]}], ";"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{3.945770993446415*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"70d6fbde-419e-409d-b2bf-b1da592139b6"],

Cell["\<\
The following expression corresponds to Eq. (44) of the paper\
\>", "Text",ExpressionUUID->"0264ccbe-a2b1-4a18-bbb9-b42fdf7f93c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Delta]F$3p5PN", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"32", "*", 
      RowBox[{"c", "^", "5"}], "*", 
      RowBox[{"x", "^", 
       RowBox[{"(", 
        RowBox[{"15", "/", "2"}], ")"}]}], "*", 
      RowBox[{"\[Nu]", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "4"}], "*", "s"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "*", 
           RowBox[{"s", "^", "3"}]}], ")"}], "/", "2"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"9", "*", 
           RowBox[{"s", "^", "2"}], "*", "\[Delta]", "*", "\[Sigma]"}], ")"}],
          "/", "4"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"9", "*", "s", "*", 
           RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "4"}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "*", "\[Delta]", "*", 
           RowBox[{"\[Sigma]", "^", "3"}]}], ")"}], "/", "4"}], " ", "+", " ", 
        RowBox[{"\[Nu]", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"s", "/", "2"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Delta]", "*", "\[Sigma]"}], ")"}], "/", "4"}], " ", 
           "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"9", "*", "s", "*", 
              RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "2"}], " ", "+", 
           " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "*", "\[Delta]", "*", 
              RowBox[{"\[Sigma]", "^", "3"}]}], ")"}], "/", "4"}]}], ")"}]}], 
        " ", "+", " ", "\n", "   ", 
        RowBox[{"x", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "s"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"9", "*", 
              RowBox[{"s", "^", "3"}]}], ")"}], "/", "4"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"9", "*", 
              RowBox[{"s", "^", "2"}], "*", "\[Delta]", "*", "\[Sigma]"}], 
             ")"}], "/", "16"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"9", "*", "s", "*", 
              RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "16"}], " ", "-", 
           " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "*", "\[Delta]", "*", 
              RowBox[{"\[Sigma]", "^", "3"}]}], ")"}], "/", "16"}], " ", "+", 
           " ", 
           RowBox[{
            RowBox[{"\[Nu]", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "5"}], "*", "s"}], ")"}], "/", "4"}], " ", "-", 
              " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"5", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], "/", 
               "8"}], " ", "-", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"45", "*", "s", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "4"}], " ", 
              "-", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"15", "*", "\[Delta]", "*", 
                 RowBox[{"\[Sigma]", "^", "3"}]}], ")"}], "/", "8"}]}], 
             ")"}]}], " ", "+", " ", "\n", "     ", 
           RowBox[{"\[Nu]", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"13", "*", "s"}], ")"}], "/", "4"}], " ", "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"15", "*", 
                 RowBox[{"s", "^", "3"}]}], ")"}], "/", "4"}], " ", "+", " ", 
              
              RowBox[{"\[Delta]", "*", "\[Sigma]"}], " ", "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"45", "*", 
                 RowBox[{"s", "^", "2"}], "*", "\[Delta]", "*", "\[Sigma]"}], 
                ")"}], "/", "8"}], " ", "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"9", "*", "s", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "8"}], " ", 
              "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3", "*", "\[Delta]", "*", 
                 RowBox[{"\[Sigma]", "^", "3"}]}], ")"}], "/", "16"}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"5", "*", "G"}], ")"}]}]}], ";"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{3.945770995444044*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"ee9c9917-2d0e-44d5-99ba-f8282e44c231"],

Cell["\<\
The following expression corresponds to Eq. (47) of the paper\
\>", "Text",ExpressionUUID->"da11f9c5-8364-49d6-9572-96c35966c0c9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"x$inTermsOf$\[Tau]$3p5PN", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "113868647"}], "*", "Pi"}], ")"}], "/", 
          "433520640"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"24634336547", "*", "s"}], ")"}], "/", "2601123840"}], " ",
          "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"21", "*", "Pi", "*", 
            RowBox[{"s", "^", "2"}]}], ")"}], "/", "16"}], " ", "-", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"969085", "*", 
            RowBox[{"s", "^", "3"}]}], ")"}], "/", "258048"}], " ", "+", " ", 
         
         RowBox[{
          RowBox[{"(", 
           RowBox[{"281190779", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], 
          "/", "99090432"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
           "21", "*", "Pi", "*", "s", "*", "\[Delta]", "*", "\[Sigma]"}], 
           ")"}], "/", "16"}], " ", "-", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"969701", "*", 
            RowBox[{"s", "^", "2"}], "*", "\[Delta]", "*", "\[Sigma]"}], 
           ")"}], "/", "172032"}], " ", "+", " ", "\n", "    ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1711", "*", "Pi", "*", 
            RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "5120"}], " ", "-", 
         " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2326643", "*", "s", "*", 
            RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "860160"}], " ", 
         "-", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"427997", "*", "\[Delta]", "*", 
            RowBox[{"\[Sigma]", "^", "3"}]}], ")"}], "/", "1032192"}], " ", 
         "+", " ", 
         RowBox[{
          RowBox[{"\[Nu]", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"294941", "*", "Pi"}], ")"}], "/", "3870720"}], " ", 
            "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1363", "*", "s"}], ")"}], "/", "368640"}], " ", "-", 
            " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3331", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], "/", 
             "98304"}], " ", "-", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"239", "*", "s", "*", 
               RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "1024"}], " ", 
            "-", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"239", "*", "\[Delta]", "*", 
               RowBox[{"\[Sigma]", "^", "3"}]}], ")"}], "/", "6144"}]}], 
           ")"}]}], " ", "+", " ", "\n", "    ", 
         RowBox[{"\[Nu]", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "31821"}], "*", "Pi"}], ")"}], "/", "143360"}], 
            " ", "-", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"102279787", "*", "s"}], ")"}], "/", "15482880"}], " ", 
            "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"239", "*", 
               RowBox[{"s", "^", "3"}]}], ")"}], "/", "3072"}], " ", "-", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"13594213", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], 
             "/", "4128768"}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"239", "*", 
               RowBox[{"s", "^", "2"}], "*", "\[Delta]", "*", "\[Sigma]"}], 
              ")"}], "/", "2048"}], " ", "-", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"21", "*", "Pi", "*", 
               RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "16"}], " ", "+",
             " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"326785", "*", "s", "*", 
               RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "28672"}], " ", 
            "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"991009", "*", "\[Delta]", "*", 
               RowBox[{"\[Sigma]", "^", "3"}]}], ")"}], "/", "516096"}]}], 
           ")"}]}]}], ")"}], "/", "\n", "   ", 
       RowBox[{"\[Tau]", "^", 
        RowBox[{"(", 
         RowBox[{"7", "/", "8"}], ")"}]}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "11891"}], "*", "Pi"}], ")"}], "/", "53760"}], " ", 
         "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"358763", "*", "s"}], ")"}], "/", "161280"}], " ", "+", 
         " ", 
         RowBox[{
          RowBox[{"s", "^", "3"}], "/", "32"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"96473", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], "/", 
          "129024"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "*", 
            RowBox[{"s", "^", "2"}], "*", "\[Delta]", "*", "\[Sigma]"}], 
           ")"}], "/", "64"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "*", "s", "*", 
            RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "64"}], " ", "+", 
         " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Delta]", "*", 
            RowBox[{"\[Sigma]", "^", "3"}]}], ")"}], "/", "64"}], " ", "+", 
         " ", "\n", "    ", 
         RowBox[{"\[Nu]", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"109", "*", "Pi"}], ")"}], "/", "1920"}], " ", "-", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"247", "*", "s"}], ")"}], "/", "5760"}], " ", "-", " ", 
            
            RowBox[{
             RowBox[{"(", 
              RowBox[{"29", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], "/", 
             "512"}], " ", "-", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "*", "s", "*", 
               RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "32"}], " ", "-",
             " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"\[Delta]", "*", 
               RowBox[{"\[Sigma]", "^", "3"}]}], ")"}], "/", "64"}]}], 
           ")"}]}]}], ")"}], "/", 
       RowBox[{"\[Tau]", "^", 
        RowBox[{"(", 
         RowBox[{"5", "/", "8"}], ")"}]}]}], " ", "+", " ", "\n", "  ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"19583", "/", "254016"}], " ", "-", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5", "*", 
            RowBox[{"s", "^", "2"}]}], ")"}], "/", "8"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"31", "*", 
            RowBox[{"\[Nu]", "^", "2"}]}], ")"}], "/", "288"}], " ", "-", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5", "*", "s", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], 
          "/", "8"}], " ", "-", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"81", "*", 
            RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "512"}], " ", "+", 
         " ", 
         RowBox[{"\[Nu]", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"24401", "/", "193536"}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"5", "*", 
               RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "8"}]}], 
           ")"}]}]}], ")"}], "/", 
       RowBox[{"Sqrt", "[", "\[Tau]", "]"}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "5"}], "*", "Pi"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"47", "*", "s"}], ")"}], "/", "60"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], "/", 
          "16"}]}], ")"}], "/", 
       RowBox[{"\[Tau]", "^", 
        RowBox[{"(", 
         RowBox[{"3", "/", "8"}], ")"}]}]}], " ", "+", " ", "\n", "  ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"743", "/", "4032"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"11", "*", "\[Nu]"}], ")"}], "/", "48"}]}], ")"}], "/", 
       RowBox[{"\[Tau]", "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "4"}], ")"}]}]}], " ", "+", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "10052469856691"}], "/", "6008596070400"}], " ", "+", 
         " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"107", "*", "EulerGamma"}], ")"}], "/", "420"}], " ", "+", 
         " ", 
         RowBox[{
          RowBox[{"Pi", "^", "2"}], "/", "6"}], " ", "-", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"47", "*", "Pi", "*", "s"}], ")"}], "/", "48"}], " ", "-", 
         " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1583", "*", 
            RowBox[{"s", "^", "2"}]}], ")"}], "/", "4032"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"25565", "*", 
            RowBox[{"\[Nu]", "^", "3"}]}], ")"}], "/", "331776"}], " ", "-", 
         " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"149", "*", "Pi", "*", "\[Delta]", "*", "\[Sigma]"}], 
           ")"}], "/", "384"}], " ", "-", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"529", "*", "s", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}],
           "/", "3584"}], " ", "+", " ", "\n", "    ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"329", "*", 
            RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "8192"}], " ", "+", 
         " ", 
         RowBox[{"\[Nu]", "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3147553127", "/", "780337152"}], " ", "-", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"451", "*", 
               RowBox[{"Pi", "^", "2"}]}], ")"}], "/", "3072"}], " ", "-", 
            " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "*", 
               RowBox[{"s", "^", "2"}]}], ")"}], "/", "8"}], " ", "-", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "*", "s", "*", "\[Delta]", "*", "\[Sigma]"}], 
              ")"}], "/", "8"}], " ", "-", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1175", "*", 
               RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "7168"}]}], 
           ")"}]}], " ", "+", " ", 
         RowBox[{
          RowBox[{"\[Nu]", "^", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "15211"}], "/", "442368"}], " ", "+", " ", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "*", 
               RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "8"}]}], ")"}]}],
          " ", "-", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"107", "*", 
            RowBox[{"Log", "[", 
             RowBox[{"\[Tau]", "/", "256"}], "]"}]}], ")"}], "/", "3360"}]}], 
        ")"}], "/", 
       RowBox[{"\[Tau]", "^", 
        RowBox[{"(", 
         RowBox[{"3", "/", "4"}], ")"}]}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"4", "*", 
      RowBox[{"\[Tau]", "^", 
       RowBox[{"(", 
        RowBox[{"1", "/", "4"}], ")"}]}]}], ")"}]}]}], ";"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{3.945770998864904*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"1a6ba182-3bec-4c9c-b0b5-c88ef2270424"],

Cell["\<\
The following expression corresponds to Eq. (49) of the paper\
\>", "Text",ExpressionUUID->"0b9316ed-89a5-4d47-abbd-efd575415b63"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Psi]$3p5PN", " ", "=", " ", 
   RowBox[{"\[Psi]0", " ", "-", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", " ", "+", " ", 
       RowBox[{"x", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3715", "/", "1008"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"55", "*", "\[Nu]"}], ")"}], "/", "12"}]}], ")"}]}], " ", 
       "+", " ", 
       RowBox[{
        RowBox[{"x", "^", 
         RowBox[{"(", 
          RowBox[{"3", "/", "2"}], ")"}]}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "10"}], "*", "Pi"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"235", "*", "s"}], ")"}], "/", "6"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"125", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], "/", 
           "8"}]}], ")"}]}], " ", "+", " ", 
       RowBox[{
        RowBox[{"x", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"15293365", "/", "1016064"}], " ", "-", " ", 
          RowBox[{"100", "*", 
           RowBox[{"s", "^", "2"}]}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3085", "*", 
             RowBox[{"\[Nu]", "^", "2"}]}], ")"}], "/", "144"}], " ", "-", 
          " ", 
          RowBox[{"100", "*", "s", "*", "\[Delta]", "*", "\[Sigma]"}], " ", 
          "-", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"405", "*", 
             RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "16"}], " ", "+", 
          " ", 
          RowBox[{"\[Nu]", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"27145", "/", "1008"}], " ", "+", " ", 
             RowBox[{"100", "*", 
              RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}]}]}], ")"}]}], " ", 
       "+", " ", "\n", "   ", 
       RowBox[{
        RowBox[{"x", "^", 
         RowBox[{"(", 
          RowBox[{"7", "/", "2"}], ")"}]}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"77096675", "*", "Pi"}], ")"}], "/", "2032128"}], " ", 
          "-", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"9018232555", "*", "s"}], ")"}], "/", "6096384"}], " ", 
          "-", " ", 
          RowBox[{"200", "*", "Pi", "*", 
           RowBox[{"s", "^", "2"}]}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"125925", "*", 
             RowBox[{"s", "^", "3"}]}], ")"}], "/", "224"}], " ", "-", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"170978035", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], 
           "/", "387072"}], " ", "-", " ", 
          RowBox[{
          "200", "*", "Pi", "*", "s", "*", "\[Delta]", "*", "\[Sigma]"}], " ",
           "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"379805", "*", 
             RowBox[{"s", "^", "2"}], "*", "\[Delta]", "*", "\[Sigma]"}], 
            ")"}], "/", "448"}], " ", "-", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"815", "*", "Pi", "*", 
             RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "16"}], " ", "+", 
          " ", "\n", "     ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"182755", "*", "s", "*", 
             RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "448"}], " ", "+", 
          " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1315", "*", "\[Delta]", "*", 
             RowBox[{"\[Sigma]", "^", "3"}]}], ")"}], "/", "21"}], " ", "+", 
          " ", 
          RowBox[{"\[Nu]", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"378515", "*", "Pi"}], ")"}], "/", "12096"}], " ", "+",
              " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3329545", "*", "s"}], ")"}], "/", "3024"}], " ", "-", 
             " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"95", "*", 
                RowBox[{"s", "^", "3"}]}], ")"}], "/", "8"}], " ", "+", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2909765", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], 
              "/", "5376"}], " ", "-", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"285", "*", 
                RowBox[{"s", "^", "2"}], "*", "\[Delta]", "*", "\[Sigma]"}], 
               ")"}], "/", "16"}], " ", "+", " ", 
             RowBox[{"200", "*", "Pi", "*", 
              RowBox[{"\[Sigma]", "^", "2"}]}], " ", "-", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"385825", "*", "s", "*", 
                RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "224"}], " ", 
             "-", " ", "\n", "       ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"130615", "*", "\[Delta]", "*", 
                RowBox[{"\[Sigma]", "^", "3"}]}], ")"}], "/", "448"}]}], 
            ")"}]}], " ", "+", " ", 
          RowBox[{
           RowBox[{"\[Nu]", "^", "2"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "74045"}], "*", "Pi"}], ")"}], "/", "6048"}], 
             " ", "+", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"835", "*", "s"}], ")"}], "/", "288"}], " ", "+", " ", 
             
             RowBox[{
              RowBox[{"(", 
               RowBox[{"7015", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], "/",
               "1152"}], " ", "+", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"285", "*", "s", "*", 
                RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "8"}], " ", "+",
              " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"95", "*", "\[Delta]", "*", 
                RowBox[{"\[Sigma]", "^", "3"}]}], ")"}], "/", "16"}]}], 
            ")"}]}]}], ")"}]}], " ", "+", " ", "\n", "   ", 
       RowBox[{
        RowBox[{"x", "^", 
         RowBox[{"(", 
          RowBox[{"5", "/", "2"}], ")"}]}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"38645", "*", "Pi"}], ")"}], "/", "1344"}], " ", "-", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"555605", "*", "s"}], ")"}], "/", "2016"}], " ", "-", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"15", "*", 
             RowBox[{"s", "^", "3"}]}], ")"}], "/", "4"}], " ", "-", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"41745", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], "/", 
           "448"}], " ", "-", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"45", "*", 
             RowBox[{"s", "^", "2"}], "*", "\[Delta]", "*", "\[Sigma]"}], 
            ")"}], "/", "8"}], " ", "-", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"45", "*", "s", "*", 
             RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "8"}], " ", "-", 
          " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"15", "*", "\[Delta]", "*", 
             RowBox[{"\[Sigma]", "^", "3"}]}], ")"}], "/", "8"}], " ", "+", 
          " ", "\n", "     ", 
          RowBox[{"\[Nu]", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "65"}], "*", "Pi"}], ")"}], "/", "16"}], " ", 
             "-", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"45", "*", "s"}], ")"}], "/", "8"}], " ", "+", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"5", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], "/", 
              "2"}], " ", "+", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"45", "*", "s", "*", 
                RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "4"}], " ", "+",
              " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"15", "*", "\[Delta]", "*", 
                RowBox[{"\[Sigma]", "^", "3"}]}], ")"}], "/", "8"}]}], 
            ")"}]}]}], ")"}], "*", 
        RowBox[{"Log", "[", "x", "]"}]}], " ", "+", " ", 
       RowBox[{
        RowBox[{"x", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12348611926451", "/", "18776862720"}], " ", "-", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1712", "*", "EulerGamma"}], ")"}], "/", "21"}], " ", "-",
           " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"160", "*", 
             RowBox[{"Pi", "^", "2"}]}], ")"}], "/", "3"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"940", "*", "Pi", "*", "s"}], ")"}], "/", "3"}], " ", "+",
           " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"7915", "*", 
             RowBox[{"s", "^", "2"}]}], ")"}], "/", "63"}], " ", "-", " ", 
          "\n", "     ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"127825", "*", 
             RowBox[{"\[Nu]", "^", "3"}]}], ")"}], "/", "5184"}], " ", "+", 
          " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"745", "*", "Pi", "*", "\[Delta]", "*", "\[Sigma]"}], 
            ")"}], "/", "6"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2645", "*", "s", "*", "\[Delta]", "*", "\[Sigma]"}], 
            ")"}], "/", "56"}], " ", "-", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1645", "*", 
             RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "128"}], " ", "+", 
          " ", 
          RowBox[{
           RowBox[{"\[Nu]", "^", "2"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"76055", "/", "6912"}], " ", "-", " ", 
             RowBox[{"120", "*", 
              RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}]}], " ", "+", " ", 
          "\n", "     ", 
          RowBox[{"\[Nu]", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "15737765635"}], "/", "12192768"}], " ", "+", " ", 
             
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2255", "*", 
                RowBox[{"Pi", "^", "2"}]}], ")"}], "/", "48"}], " ", "+", " ", 
             RowBox[{"120", "*", 
              RowBox[{"s", "^", "2"}]}], " ", "+", " ", 
             RowBox[{"120", "*", "s", "*", "\[Delta]", "*", "\[Sigma]"}], " ",
              "+", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"5875", "*", 
                RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "112"}]}], 
            ")"}]}], " ", "-", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"856", "*", 
             RowBox[{"Log", "[", 
              RowBox[{"16", "*", "x"}], "]"}]}], ")"}], "/", "21"}]}], 
         ")"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"32", "*", 
       RowBox[{"x", "^", 
        RowBox[{"(", 
         RowBox[{"5", "/", "2"}], ")"}]}], "*", "\[Nu]"}], ")"}]}]}]}], 
  ";"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{3.945771002238961*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"6d77e83b-00a1-419d-8e7b-1123f97b78e6"],

Cell["\<\
The following expression corresponds to Eq. (45) of the paper [and Eq. (36) \
in the non-spinning case s = \[Sigma] = 0]\
\>", "Text",ExpressionUUID->"d376c00c-feaa-4b6c-a441-6854fce2d072"],

Cell[BoxData[
 RowBox[{
  RowBox[{"xdot$3p5PN", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"64", "*", 
      RowBox[{"c", "^", "3"}], "*", 
      RowBox[{"x", "^", "5"}], "*", "\[Nu]", "*", 
      RowBox[{"(", 
       RowBox[{"1", " ", "+", " ", 
        RowBox[{"x", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "743"}], "/", "336"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"11", "*", "\[Nu]"}], ")"}], "/", "4"}]}], ")"}]}], " ", 
        "+", " ", 
        RowBox[{
         RowBox[{"x", "^", 
          RowBox[{"(", 
           RowBox[{"3", "/", "2"}], ")"}]}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", "*", "Pi"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"47", "*", "s"}], ")"}], "/", "3"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"25", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], "/", 
            "4"}]}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"x", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"34103", "/", "18144"}], " ", "+", " ", 
           RowBox[{"20", "*", 
            RowBox[{"s", "^", "2"}]}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"59", "*", 
              RowBox[{"\[Nu]", "^", "2"}]}], ")"}], "/", "18"}], " ", "+", 
           " ", 
           RowBox[{"20", "*", "s", "*", "\[Delta]", "*", "\[Sigma]"}], " ", 
           "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"81", "*", 
              RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "16"}], " ", "+", 
           " ", 
           RowBox[{"\[Nu]", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"13661", "/", "2016"}], " ", "-", " ", 
              RowBox[{"20", "*", 
               RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}]}]}], ")"}]}], " ", 
        "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"x", "^", 
          RowBox[{"(", 
           RowBox[{"5", "/", "2"}], ")"}]}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4159"}], "*", "Pi"}], ")"}], "/", "672"}], " ", 
           "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5897", "*", "s"}], ")"}], "/", "144"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "*", 
              RowBox[{"s", "^", "3"}]}], ")"}], "/", "2"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"809", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], "/", 
            "84"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"9", "*", 
              RowBox[{"s", "^", "2"}], "*", "\[Delta]", "*", "\[Sigma]"}], 
             ")"}], "/", "4"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"9", "*", "s", "*", 
              RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "4"}], " ", "-", 
           " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "*", "\[Delta]", "*", 
              RowBox[{"\[Sigma]", "^", "3"}]}], ")"}], "/", "4"}], " ", "+", 
           " ", "\n", "     ", 
           RowBox[{"\[Nu]", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "189"}], "*", "Pi"}], ")"}], "/", "8"}], " ", 
              "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1007", "*", "s"}], ")"}], "/", "12"}], " ", "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"283", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], "/",
                "8"}], " ", "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"9", "*", "s", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "2"}], " ", 
              "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3", "*", "\[Delta]", "*", 
                 RowBox[{"\[Sigma]", "^", "3"}]}], ")"}], "/", "4"}]}], 
             ")"}]}]}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"x", "^", 
          RowBox[{"(", 
           RowBox[{"7", "/", "2"}], ")"}]}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4415"}], "*", "Pi"}], ")"}], "/", "4032"}], " ", 
           "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4348507", "*", "s"}], ")"}], "/", "18144"}], " ", "+", 
           " ", 
           RowBox[{"80", "*", "Pi", "*", 
            RowBox[{"s", "^", "2"}]}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2371", "*", 
              RowBox[{"s", "^", "3"}]}], ")"}], "/", "6"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1195759", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], 
            "/", "18144"}], " ", "+", " ", "\n", "     ", 
           RowBox[{
           "80", "*", "Pi", "*", "s", "*", "\[Delta]", "*", "\[Sigma]"}], " ",
            "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"25325", "*", 
              RowBox[{"s", "^", "2"}], "*", "\[Delta]", "*", "\[Sigma]"}], 
             ")"}], "/", "48"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"161", "*", "Pi", "*", 
              RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "8"}], " ", "-", 
           " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"471", "*", "s", "*", 
              RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "2"}], " ", "-", 
           " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"419", "*", "\[Delta]", "*", 
              RowBox[{"\[Sigma]", "^", "3"}]}], ")"}], "/", "12"}], " ", "+", 
           " ", 
           RowBox[{
            RowBox[{"\[Nu]", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"91495", "*", "Pi"}], ")"}], "/", "1512"}], " ", "-", 
              " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"11213", "*", "s"}], ")"}], "/", "54"}], " ", "-", 
              " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"8765", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], 
               "/", "96"}], " ", "-", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"21", "*", "s", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "2"}], " ", 
              "-", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"7", "*", "\[Delta]", "*", 
                 RowBox[{"\[Sigma]", "^", "3"}]}], ")"}], "/", "4"}]}], 
             ")"}]}], " ", "+", " ", "\n", "     ", 
           RowBox[{"\[Nu]", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"358675", "*", "Pi"}], ")"}], "/", "6048"}], " ", "+",
               " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"146455", "*", "s"}], ")"}], "/", "224"}], " ", "+", 
              " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"7", "*", 
                 RowBox[{"s", "^", "3"}]}], ")"}], "/", "2"}], " ", "+", " ", 
              
              RowBox[{
               RowBox[{"(", 
                RowBox[{"258409", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], 
               "/", "1008"}], " ", "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"21", "*", 
                 RowBox[{"s", "^", "2"}], "*", "\[Delta]", "*", "\[Sigma]"}], 
                ")"}], "/", "4"}], " ", "-", " ", 
              RowBox[{"80", "*", "Pi", "*", 
               RowBox[{"\[Sigma]", "^", "2"}]}], " ", "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"5581", "*", "s", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "6"}], " ", 
              "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2147", "*", "\[Delta]", "*", 
                 RowBox[{"\[Sigma]", "^", "3"}]}], ")"}], "/", "16"}]}], 
             ")"}]}]}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"x", "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"16447322263", "/", "139708800"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1712", "*", "EulerGamma"}], ")"}], "/", "105"}], " ", 
           "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"16", "*", 
              RowBox[{"Pi", "^", "2"}]}], ")"}], "/", "3"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"188", "*", "Pi", "*", "s"}], ")"}], "/", "3"}], " ", 
           "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"7649", "*", 
              RowBox[{"s", "^", "2"}]}], ")"}], "/", "42"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5605", "*", 
              RowBox[{"\[Nu]", "^", "3"}]}], ")"}], "/", "2592"}], " ", "-", 
           " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"151", "*", "Pi", "*", "\[Delta]", "*", "\[Sigma]"}], 
             ")"}], "/", "6"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"19627", "*", "s", "*", "\[Delta]", "*", "\[Sigma]"}], 
             ")"}], "/", "168"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3159", "*", 
              RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "224"}], " ", "+",
            " ", "\n", "     ", 
           RowBox[{"\[Nu]", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "56198689"}], "/", "217728"}], " ", "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"451", "*", 
                 RowBox[{"Pi", "^", "2"}]}], ")"}], "/", "48"}], " ", "-", 
              " ", 
              RowBox[{"86", "*", 
               RowBox[{"s", "^", "2"}]}], " ", "-", " ", 
              RowBox[{"86", "*", "s", "*", "\[Delta]", "*", "\[Sigma]"}], " ",
               "-", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"57221", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "672"}]}], 
             ")"}]}], " ", "+", " ", 
           RowBox[{
            RowBox[{"\[Nu]", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"541", "/", "896"}], " ", "+", " ", 
              RowBox[{"86", "*", 
               RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}]}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"856", "*", 
              RowBox[{"Log", "[", 
               RowBox[{"16", "*", "x"}], "]"}]}], ")"}], "/", "105"}]}], 
          ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"5", "*", "G", "*", "M"}], ")"}]}]}], ";"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{3.945771004792909*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"71efecfd-552b-4b5b-927c-0e4038bc0cbe"]
}, Closed]],

Cell[CellGroupData[{

Cell["d(Ul0)/dt ", "Section",ExpressionUUID->"1f50ab97-8f2b-4439-81da-0792f7ed9629"],

Cell["\<\
The following expression corresponds to Eq. (39) of the paper [and Eq. (35a) \
in the non-spinning case s = \[Sigma] = 0]\
\>", "Text",ExpressionUUID->"958a252b-3eac-4d49-a1de-cc6a8f2a0bf7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Ulm$dot$3p5PN", "[", 
    RowBox[{"2", ",", "0"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"256", "*", 
      RowBox[{"c", "^", "6"}], "*", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"Pi", "/", "15"}], "]"}], "*", 
      RowBox[{"x", "^", "5"}], "*", 
      RowBox[{"\[Nu]", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", " ", "+", " ", 
        RowBox[{"x", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1219"}], "/", "288"}], " ", "+", " ", 
           RowBox[{"\[Nu]", "/", "24"}]}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"x", "^", 
          RowBox[{"(", 
           RowBox[{"3", "/", "2"}], ")"}]}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", "*", "Pi"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"7", "*", "s"}], ")"}], "/", "3"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"19", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], "/", 
            "64"}]}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"x", "^", 
          RowBox[{"(", 
           RowBox[{"5", "/", "2"}], ")"}]}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2435"}], "*", "Pi"}], ")"}], "/", "144"}], " ", 
           "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"79", "*", "s"}], ")"}], "/", "9"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1007", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], "/", 
            "144"}], " ", "+", " ", 
           RowBox[{"\[Nu]", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "23"}], "*", "Pi"}], ")"}], "/", "12"}], " ", 
              "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"67", "*", "s"}], ")"}], "/", "9"}], " ", "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"127", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], "/",
                "64"}]}], ")"}]}]}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"x", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "793"}], "/", "1782"}], " ", "+", " ", 
           RowBox[{"8", "*", 
            RowBox[{"s", "^", "2"}]}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4201", "*", 
              RowBox[{"\[Nu]", "^", "2"}]}], ")"}], "/", "1584"}], " ", "+", 
           " ", 
           RowBox[{"8", "*", "s", "*", "\[Delta]", "*", "\[Sigma]"}], " ", 
           "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"63", "*", 
              RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "32"}], " ", "+", 
           " ", 
           RowBox[{"\[Nu]", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "14023"}], "/", "6336"}], " ", "-", " ", 
              RowBox[{"8", "*", 
               RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}]}]}], ")"}]}], " ", 
        "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"x", "^", 
          RowBox[{"(", 
           RowBox[{"7", "/", "2"}], ")"}]}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "33199"}], "*", "Pi"}], ")"}], "/", "8448"}], " ", 
           "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"18728305", "*", "s"}], ")"}], "/", "342144"}], " ", "+",
            " ", 
           RowBox[{"32", "*", "Pi", "*", 
            RowBox[{"s", "^", "2"}]}], " ", "+", " ", 
           RowBox[{"8", "*", 
            RowBox[{"s", "^", "3"}]}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"361003", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], "/",
             "19008"}], " ", "+", " ", 
           RowBox[{
           "32", "*", "Pi", "*", "s", "*", "\[Delta]", "*", "\[Sigma]"}], " ",
            "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"211", "*", 
              RowBox[{"s", "^", "2"}], "*", "\[Delta]", "*", "\[Sigma]"}], 
             ")"}], "/", "8"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"127", "*", "Pi", "*", 
              RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "16"}], " ", "+", 
           " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"41", "*", "s", "*", 
              RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "2"}], " ", "+", 
           " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"445", "*", "\[Delta]", "*", 
              RowBox[{"\[Sigma]", "^", "3"}]}], ")"}], "/", "96"}], " ", "+", 
           " ", "\n", "     ", 
           RowBox[{
            RowBox[{"\[Nu]", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "27949"}], "*", "Pi"}], ")"}], "/", "864"}], 
              " ", "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"5167", "*", "s"}], ")"}], "/", "264"}], " ", "+", 
              " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"35653", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], 
               "/", "6336"}]}], ")"}]}], " ", "+", " ", 
           RowBox[{"\[Nu]", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"532909", "*", "Pi"}], ")"}], "/", "38016"}], " ", 
              "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"29281", "*", "s"}], ")"}], "/", "297"}], " ", "+", 
              " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"70819", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], 
               "/", "1408"}], " ", "-", " ", 
              RowBox[{"32", "*", "Pi", "*", 
               RowBox[{"\[Sigma]", "^", "2"}]}], " ", "-", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"163", "*", "s", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "2"}], " ", 
              "-", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"147", "*", "\[Delta]", "*", 
                 RowBox[{"\[Sigma]", "^", "3"}]}], ")"}], "/", "8"}]}], 
             ")"}]}]}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"x", "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"174213949439", "/", "1816214400"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1712", "*", "EulerGamma"}], ")"}], "/", "105"}], " ", 
           "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"16", "*", 
              RowBox[{"Pi", "^", "2"}]}], ")"}], "/", "3"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"28", "*", "Pi", "*", "s"}], ")"}], "/", "3"}], " ", "-",
            " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"691", "*", 
              RowBox[{"s", "^", "2"}]}], ")"}], "/", "24"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"142471", "*", 
              RowBox[{"\[Nu]", "^", "3"}]}], ")"}], "/", "46332"}], " ", "+", 
           " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"121", "*", "Pi", "*", "\[Delta]", "*", "\[Sigma]"}], 
             ")"}], "/", "96"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3841", "*", "s", "*", "\[Delta]", "*", "\[Sigma]"}], 
             ")"}], "/", "96"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2257", "*", 
              RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "192"}], " ", "+",
            " ", "\n", "     ", 
           RowBox[{
            RowBox[{"\[Nu]", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4168379", "/", "123552"}], " ", "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"15", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "2"}]}], 
             ")"}]}], " ", "+", " ", 
           RowBox[{"\[Nu]", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "126714689"}], "/", "4447872"}], " ", "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"41", "*", 
                 RowBox[{"Pi", "^", "2"}]}], ")"}], "/", "48"}], " ", "-", 
              " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"15", "*", 
                 RowBox[{"s", "^", "2"}]}], ")"}], "/", "2"}], " ", "-", " ", 
              
              RowBox[{
               RowBox[{"(", 
                RowBox[{"15", "*", "s", "*", "\[Delta]", "*", "\[Sigma]"}], 
                ")"}], "/", "2"}], " ", "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2129", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "48"}]}], 
             ")"}]}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"856", "*", 
              RowBox[{"Log", "[", 
               RowBox[{"16", "*", "x"}], "]"}]}], ")"}], "/", "105"}]}], 
          ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"7", "*", 
      RowBox[{"G", "^", "2"}]}], ")"}]}]}], ";"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{3.945771007663571*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"3f0ca0ee-31d5-44c9-83ed-43adb0237af5"],

Cell["\<\
The following expression is not given in the paper, but corresponds to Eq. \
(35b) in the non-spinning case s = \[Sigma] = 0\
\>", "Text",ExpressionUUID->"49a50dd0-b2b0-4af7-a347-8ae918b7469e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Ulm$dot$3p5PN", "[", 
    RowBox[{"4", ",", "0"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"64", "*", 
      RowBox[{"c", "^", "6"}], "*", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"Pi", "/", "5"}], "]"}], "*", 
      RowBox[{"x", "^", "5"}], "*", 
      RowBox[{"\[Nu]", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", " ", "+", " ", 
        RowBox[{"x", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "10133"}], "/", "704"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"25775", "*", "\[Nu]"}], ")"}], "/", "528"}]}], ")"}]}], 
        " ", "+", " ", 
        RowBox[{
         RowBox[{"x", "^", 
          RowBox[{"(", 
           RowBox[{"3", "/", "2"}], ")"}]}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", "*", "Pi"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"28", "*", "s"}], ")"}], "/", "3"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"185", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], "/", 
            "16"}]}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"x", "^", 
          RowBox[{"(", 
           RowBox[{"5", "/", "2"}], ")"}]}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1028"}], "*", "Pi"}], ")"}], "/", "11"}], " ", 
           "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"33977", "*", "s"}], ")"}], "/", "1056"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"148201", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], "/",
             "2112"}], " ", "+", " ", 
           RowBox[{"\[Nu]", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"11114", "*", "Pi"}], ")"}], "/", "33"}], " ", "-", 
              " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"44503", "*", "s"}], ")"}], "/", "264"}], " ", "+", 
              " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3041", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], 
               "/", "528"}]}], ")"}]}]}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"x", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"322533", "/", "4576"}], " ", "+", " ", 
           RowBox[{"8", "*", 
            RowBox[{"s", "^", "2"}]}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"237865", "*", 
              RowBox[{"\[Nu]", "^", "2"}]}], ")"}], "/", "5148"}], " ", "+", 
           " ", 
           RowBox[{"8", "*", "s", "*", "\[Delta]", "*", "\[Sigma]"}], " ", 
           "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"7", "*", 
              RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "4"}], " ", "+", 
           " ", 
           RowBox[{"\[Nu]", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "721593"}], "/", "2288"}], " ", "-", " ", 
              RowBox[{"8", "*", 
               RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}]}]}], ")"}]}], " ", 
        "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"x", "^", 
          RowBox[{"(", 
           RowBox[{"7", "/", "2"}], ")"}]}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"37621537", "*", "Pi"}], ")"}], "/", "82368"}], " ", "+",
            " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"113741", "*", "s"}], ")"}], "/", "858"}], " ", "+", " ", 
           RowBox[{"32", "*", "Pi", "*", 
            RowBox[{"s", "^", "2"}]}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"304", "*", 
              RowBox[{"s", "^", "3"}]}], ")"}], "/", "3"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2230909", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], 
            "/", "13728"}], " ", "+", " ", 
           RowBox[{
           "32", "*", "Pi", "*", "s", "*", "\[Delta]", "*", "\[Sigma]"}], " ",
            "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1259", "*", 
              RowBox[{"s", "^", "2"}], "*", "\[Delta]", "*", "\[Sigma]"}], 
             ")"}], "/", "6"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"15", "*", "Pi", "*", 
              RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "2"}], " ", "+", 
           " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"401", "*", "s", "*", 
              RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "3"}], " ", "+", 
           " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"215", "*", "\[Delta]", "*", 
              RowBox[{"\[Sigma]", "^", "3"}]}], ")"}], "/", "8"}], " ", "+", 
           " ", "\n", "     ", 
           RowBox[{
            RowBox[{"\[Nu]", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8011895"}], "*", "Pi"}], ")"}], "/", "10296"}],
               " ", "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"36653195", "*", "s"}], ")"}], "/", "30888"}], " ", 
              "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2752261", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], 
               "/", "6864"}]}], ")"}]}], " ", "+", " ", 
           RowBox[{"\[Nu]", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "8366815"}], "*", "Pi"}], ")"}], "/", "4576"}], 
              " ", "-", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"5028611", "*", "s"}], ")"}], "/", "13728"}], " ", 
              "-", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"12792451", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}],
                "/", "27456"}], " ", "-", " ", 
              RowBox[{"32", "*", "Pi", "*", 
               RowBox[{"\[Sigma]", "^", "2"}]}], " ", "-", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1606", "*", "s", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "3"}], " ", 
              "-", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"217", "*", "\[Delta]", "*", 
                 RowBox[{"\[Sigma]", "^", "3"}]}], ")"}], "/", "2"}]}], 
             ")"}]}]}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"x", "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"32585924257", "/", "403603200"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1712", "*", "EulerGamma"}], ")"}], "/", "105"}], " ", 
           "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"16", "*", 
              RowBox[{"Pi", "^", "2"}]}], ")"}], "/", "3"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"112", "*", "Pi", "*", "s"}], ")"}], "/", "3"}], " ", 
           "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"25573", "*", 
              RowBox[{"s", "^", "2"}]}], ")"}], "/", "144"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1145725", "*", 
              RowBox[{"\[Nu]", "^", "3"}]}], ")"}], "/", "92664"}], " ", "+", 
           " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"377", "*", "Pi", "*", "\[Delta]", "*", "\[Sigma]"}], 
             ")"}], "/", "8"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"96575", "*", "s", "*", "\[Delta]", "*", "\[Sigma]"}], 
             ")"}], "/", "528"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"25911", "*", 
              RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "704"}], " ", "+",
            " ", "\n", "     ", 
           RowBox[{
            RowBox[{"\[Nu]", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"16531", "/", "52"}], " ", "-", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"25423", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "44"}]}], 
             ")"}]}], " ", "+", " ", 
           RowBox[{"\[Nu]", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4669843", "/", "164736"}], " ", "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"41", "*", 
                 RowBox[{"Pi", "^", "2"}]}], ")"}], "/", "48"}], " ", "+", 
              " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"25423", "*", 
                 RowBox[{"s", "^", "2"}]}], ")"}], "/", "44"}], " ", "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"25423", "*", "s", "*", "\[Delta]", "*", "\[Sigma]"}],
                 ")"}], "/", "44"}], " ", "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"9781", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "33"}]}], 
             ")"}]}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"856", "*", 
              RowBox[{"Log", "[", 
               RowBox[{"16", "*", "x"}], "]"}]}], ")"}], "/", "105"}]}], 
          ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"315", "*", 
      RowBox[{"G", "^", "2"}]}], ")"}]}]}], ";"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{3.945771009035527*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"2d653a46-1ed2-453a-9b6d-37ac29734406"],

Cell["\<\
The following expression is not given in the paper, but corresponds to Eq. \
(35c) in the non-spinning case s = \[Sigma] = 0\
\>", "Text",ExpressionUUID->"350f9d35-89cb-4aeb-a1b1-d5380c38ef1b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Ulm$dot$3p5PN", "[", 
    RowBox[{"6", ",", "0"}], "]"}], "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "839"}], "*", 
      RowBox[{"c", "^", "6"}], "*", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"Pi", "/", "2730"}], "]"}], "*", 
      RowBox[{"x", "^", "6"}], "*", 
      RowBox[{"\[Nu]", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3612", "*", "\[Nu]"}], ")"}], "/", "839"}], " ", "+", " ", 
        
        RowBox[{"x", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "982361"}], "/", "75510"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"56387", "*", "\[Nu]"}], ")"}], "/", "839"}], " ", "-", 
           " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"62244", "*", 
              RowBox[{"\[Nu]", "^", "2"}]}], ")"}], "/", "839"}]}], ")"}]}], 
        " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"x", "^", 
          RowBox[{"(", 
           RowBox[{"3", "/", "2"}], ")"}]}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"5540", "*", "Pi"}], ")"}], "/", "839"}], " ", "+", " ", 
           
           RowBox[{"14", "*", "s"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"15113", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], "/", 
            "839"}], " ", "+", " ", 
           RowBox[{"\[Nu]", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "23184"}], "*", "Pi"}], ")"}], "/", "839"}], 
              " ", "-", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"50568", "*", "s"}], ")"}], "/", "839"}], " ", "-", 
              " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"47376", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], 
               "/", "839"}]}], ")"}]}]}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"x", "^", 
          RowBox[{"(", 
           RowBox[{"5", "/", "2"}], ")"}]}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "488407"}], "*", "Pi"}], ")"}], "/", "4195"}], " ",
            "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"137924378", "*", "s"}], ")"}], "/", "1472445"}], " ", 
           "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"44127983", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], 
            "/", "327210"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"\[Nu]", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "9431984"}], "*", "Pi"}], ")"}], "/", "12585"}],
               " ", "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3789480", "*", "s"}], ")"}], "/", "10907"}], " ", 
              "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"292284", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], 
               "/", "54535"}]}], ")"}]}], " ", "+", " ", "\n", "     ", 
           RowBox[{"\[Nu]", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"7810432", "*", "Pi"}], ")"}], "/", "12585"}], " ", 
              "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"11739658", "*", "s"}], ")"}], "/", "32721"}], " ", 
              "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"24228843", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}],
                "/", "54535"}]}], ")"}]}]}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"x", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"302491414", "/", "4492845"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"6996", "*", 
              RowBox[{"s", "^", "2"}]}], ")"}], "/", "839"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1106868", "*", 
              RowBox[{"\[Nu]", "^", "3"}]}], ")"}], "/", "14263"}], " ", "+", 
           " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3972", "*", "s", "*", "\[Delta]", "*", "\[Sigma]"}], 
             ")"}], "/", "839"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"519", "*", 
              RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "839"}], " ", "+",
            " ", "\n", "     ", 
           RowBox[{"\[Nu]", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1516457957"}], "/", "3851010"}], " ", "-", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"43344", "*", 
                 RowBox[{"s", "^", "2"}]}], ")"}], "/", "839"}], " ", "-", 
              " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"43344", "*", "s", "*", "\[Delta]", "*", "\[Sigma]"}],
                 ")"}], "/", "839"}], " ", "-", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"10272", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "839"}]}], 
             ")"}]}], " ", "+", " ", 
           RowBox[{
            RowBox[{"\[Nu]", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"27377867", "/", "42789"}], " ", "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"43344", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "839"}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"693", "*", 
      RowBox[{"G", "^", "2"}]}], ")"}]}]}], ";"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{3.945771011386243*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"4617fe0a-1564-4d6f-b159-9244bd658762"],

Cell["\<\
The following expression is not given in the paper, but corresponds to Eq. \
(35d) in the non-spinning case s = \[Sigma] = 0\
\>", "Text",ExpressionUUID->"66f94c1a-674e-4b76-a5a4-c6b4f75c3044"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Ulm$dot$3p5PN", "[", 
    RowBox[{"8", ",", "0"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"75601", "*", 
      RowBox[{"c", "^", "6"}], "*", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"Pi", "/", "1190"}], "]"}], "*", 
      RowBox[{"x", "^", "7"}], "*", 
      RowBox[{"\[Nu]", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"452070", "*", "\[Nu]"}], ")"}], "/", "75601"}], " ", "+", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"733320", "*", 
           RowBox[{"\[Nu]", "^", "2"}]}], ")"}], "/", "75601"}], " ", "+", 
        " ", 
        RowBox[{"x", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "7655551"}], "/", "604808"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"369735869", "*", "\[Nu]"}], ")"}], "/", "4309257"}], 
           " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"248030070", "*", 
              RowBox[{"\[Nu]", "^", "2"}]}], ")"}], "/", "1436419"}], " ", 
           "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"135873360", "*", 
              RowBox[{"\[Nu]", "^", "3"}]}], ")"}], "/", "1436419"}]}], 
          ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"x", "^", 
          RowBox[{"(", 
           RowBox[{"3", "/", "2"}], ")"}]}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"708606", "*", "Pi"}], ")"}], "/", "75601"}], " ", "+", 
           " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"29469704", "*", "s"}], ")"}], "/", "1587621"}], " ", 
           "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"12645567", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], 
            "/", "529207"}], " ", "+", " ", 
           RowBox[{"\[Nu]", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4245492"}], "*", "Pi"}], ")"}], "/", "75601"}],
               " ", "-", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"58794000", "*", "s"}], ")"}], "/", "529207"}], " ", 
              "-", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"63175716", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}],
                "/", "529207"}]}], ")"}]}], " ", "+", " ", "\n", "     ", 
           RowBox[{
            RowBox[{"\[Nu]", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"6707184", "*", "Pi"}], ")"}], "/", "75601"}], " ", 
              "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"95544000", "*", "s"}], ")"}], "/", "529207"}], " ", 
              "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"80113752", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}],
                "/", "529207"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
    
    RowBox[{"(", 
     RowBox[{"347490", "*", 
      RowBox[{"G", "^", "2"}]}], ")"}]}]}], ";"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{3.945771013027025*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"799b5638-d2df-45ec-8134-4d16ff544708"],

Cell["\<\
The following expression is not given in the paper, but corresponds to Eq. \
(35e) in the non-spinning case s = \[Sigma] = 0\
\>", "Text",ExpressionUUID->"e008de53-2b74-449a-83be-667b911f76fe"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Ulm$dot$3p5PN", "[", 
    RowBox[{"10", ",", "0"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "525221"}], "*", 
      RowBox[{"c", "^", "6"}], "*", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"Pi", "/", "385"}], "]"}], "*", 
      RowBox[{"x", "^", "8"}], "*", 
      RowBox[{"\[Nu]", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"79841784", "*", "\[Nu]"}], ")"}], "/", "9979199"}], " ", 
        "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"198570240", "*", 
           RowBox[{"\[Nu]", "^", "2"}]}], ")"}], "/", "9979199"}], " ", "-", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"172307520", "*", 
           RowBox[{"\[Nu]", "^", "3"}]}], ")"}], "/", "9979199"}]}], ")"}]}], 
     ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"15752880", "*", 
      RowBox[{"G", "^", "2"}]}], ")"}]}]}], ";"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{3.945771014466094*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"8d792254-1eac-4597-a86f-236a0bd8deda"]
}, Closed]],

Cell[CellGroupData[{

Cell["Hl0 ", "Section",ExpressionUUID->"e43f8109-1162-444c-93dc-b5f385803d38"],

Cell["\<\
This normalization corresponds to Eq. (26) of the paper, in the m=0 case\
\>", "Text",ExpressionUUID->"609c14fd-7c05-4915-849b-3c1acc2e18ac"],

Cell[BoxData[
 RowBox[{
  RowBox[{"normalization$Hlm", " ", "=", " ", 
   RowBox[{"2", "*", "M", "*", "\[Nu]", "*", "x", "*", 
    RowBox[{"Sqrt", "[", 
     RowBox[{"16", "*", 
      RowBox[{"Pi", "/", "5"}]}], "]"}]}]}], ";"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{3.945771017356814*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"3652ad6b-2ca4-4023-8c4a-8b9b4961b721"],

Cell["\<\
The following expression corresponds to Eq. (50) of the paper [and Eq. (38a) \
in the non-spinning case s = \[Sigma] = 0]\
\>", "Text",ExpressionUUID->"5b22e1b5-1c83-4bb7-b8b0-55f6350895f6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Hlm$3p5PN", "[", 
    RowBox[{"2", ",", "0"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "5"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", " ", "+", " ", 
        RowBox[{"x", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4075"}], "/", "4032"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"67", "*", "\[Nu]"}], ")"}], "/", "48"}]}], ")"}]}], " ",
         "+", " ", 
        RowBox[{
         RowBox[{"x", "^", 
          RowBox[{"(", 
           RowBox[{"3", "/", "2"}], ")"}]}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"16", "*", "s"}], ")"}], "/", "3"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"419", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], "/", 
            "160"}]}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"x", "^", "3"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4397711103307"}], "/", "532580106240"}], " ", "+", 
           " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"997", "*", 
              RowBox[{"s", "^", "2"}]}], ")"}], "/", "336"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1321981", "*", 
              RowBox[{"\[Nu]", "^", "3"}]}], ")"}], "/", "5930496"}], " ", 
           "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"23", "*", "Pi", "*", "\[Delta]", "*", "\[Sigma]"}], 
             ")"}], "/", "384"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"173191", "*", "s", "*", "\[Delta]", "*", "\[Sigma]"}], 
             ")"}], "/", "16128"}], " ", "+", " ", "\n", "     ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"14171", "*", 
              RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "3072"}], " ", 
           "+", " ", 
           RowBox[{"\[Nu]", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"700464542023", "/", "13948526592"}], " ", "-", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"205", "*", 
                 RowBox[{"Pi", "^", "2"}]}], ")"}], "/", "96"}], " ", "-", 
              " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"31", "*", 
                 RowBox[{"s", "^", "2"}]}], ")"}], "/", "12"}], " ", "-", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"31", "*", "s", "*", "\[Delta]", "*", "\[Sigma]"}], 
                ")"}], "/", "12"}], " ", "-", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"142529", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "8064"}]}], 
             ")"}]}], " ", "+", " ", 
           RowBox[{
            RowBox[{"\[Nu]", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"69527951", "/", "166053888"}], " ", "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"31", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "12"}]}], 
             ")"}]}]}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"x", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "151877213"}], "/", "67060224"}], " ", "-", " ", 
           RowBox[{"4", "*", 
            RowBox[{"s", "^", "2"}]}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"205", "*", 
              RowBox[{"\[Nu]", "^", "2"}]}], ")"}], "/", "352"}], " ", "-", 
           " ", 
           RowBox[{"4", "*", "s", "*", "\[Delta]", "*", "\[Sigma]"}], " ", 
           "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"33", "*", 
              RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "32"}], " ", "+", 
           " ", 
           RowBox[{"\[Nu]", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "123815"}], "/", "44352"}], " ", "+", " ", 
              RowBox[{"4", "*", 
               RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}]}]}], ")"}]}], " ", 
        "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"x", "^", 
          RowBox[{"(", 
           RowBox[{"5", "/", "2"}], ")"}]}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "253"}], "*", "Pi"}], ")"}], "/", "336"}], " ", 
           "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"181381", "*", "s"}], ")"}], "/", "21168"}], " ", "+", 
           " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "*", 
              RowBox[{"s", "^", "3"}]}], ")"}], "/", "7"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"289127", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], "/",
             "225792"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"9", "*", 
              RowBox[{"s", "^", "2"}], "*", "\[Delta]", "*", "\[Sigma]"}], 
             ")"}], "/", "14"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"9", "*", "s", "*", 
              RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "14"}], " ", "+", 
           " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "*", "\[Delta]", "*", 
              RowBox[{"\[Sigma]", "^", "3"}]}], ")"}], "/", "14"}], " ", "+", 
           " ", "\n", "     ", 
           RowBox[{"\[Nu]", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"253", "*", "Pi"}], ")"}], "/", "84"}], " ", "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"283", "*", "s"}], ")"}], "/", "252"}], " ", "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1583", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], 
               "/", "2688"}], " ", "-", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"9", "*", "s", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "7"}], " ", 
              "-", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3", "*", "\[Delta]", "*", 
                 RowBox[{"\[Sigma]", "^", "3"}]}], ")"}], "/", "14"}]}], 
             ")"}]}]}], ")"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"x", "^", 
          RowBox[{"(", 
           RowBox[{"7", "/", "2"}], ")"}]}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"38351671", "*", "Pi"}], ")"}], "/", "28740096"}], " ", 
           "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"9820292015", "*", "s"}], ")"}], "/", "301771008"}], " ",
            "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"68833", "*", 
              RowBox[{"s", "^", "3"}]}], ")"}], "/", "6048"}], " ", "+", " ", 
           "\n", "     ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"14713254113", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}],
             "/", "3218890752"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"95153", "*", 
              RowBox[{"s", "^", "2"}], "*", "\[Delta]", "*", "\[Sigma]"}], 
             ")"}], "/", "4032"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"Pi", "*", 
              RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "24"}], " ", "-", 
           " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"58669", "*", "s", "*", 
              RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "4032"}], " ", 
           "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"274927", "*", "\[Delta]", "*", 
              RowBox[{"\[Sigma]", "^", "3"}]}], ")"}], "/", "96768"}], " ", 
           "+", " ", "\n", "     ", 
           RowBox[{
            RowBox[{"\[Nu]", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "652889"}], "*", "Pi"}], ")"}], "/", "598752"}],
               " ", "-", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"39821", "*", "s"}], ")"}], "/", "14256"}], " ", "-", 
              " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"226313", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], 
               "/", "152064"}], " ", "-", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"77", "*", "s", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "24"}], " ", 
              "-", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"77", "*", "\[Delta]", "*", 
                 RowBox[{"\[Sigma]", "^", "3"}]}], ")"}], "/", "144"}]}], 
             ")"}]}], " ", "+", " ", "\n", "     ", 
           RowBox[{"\[Nu]", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "3486041"}], "*", "Pi"}], ")"}], "/", 
               "598752"}], " ", "-", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1670164", "*", "s"}], ")"}], "/", "18711"}], " ", 
              "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"77", "*", 
                 RowBox[{"s", "^", "3"}]}], ")"}], "/", "72"}], " ", "-", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"66525761", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}],
                "/", "1596672"}], " ", "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"77", "*", 
                 RowBox[{"s", "^", "2"}], "*", "\[Delta]", "*", "\[Sigma]"}], 
                ")"}], "/", "48"}], " ", "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"41569", "*", "s", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "672"}], " ", 
              "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"154261", "*", "\[Delta]", "*", 
                 RowBox[{"\[Sigma]", "^", "3"}]}], ")"}], "/", "12096"}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"14", "*", 
      RowBox[{"Sqrt", "[", "6", "]"}]}], ")"}]}]}], ";"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{3.9457710195189953`*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"6c3a1e30-2c94-4598-be1c-4bbd55d2eae4"],

Cell["\<\
The following expression is not given in the paper, but corresponds to Eq. \
(38b) in the non-spinning case s = \[Sigma] = 0\
\>", "Text",ExpressionUUID->"c1f78308-af74-447f-a968-9dcc6d99305c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Hlm$3p5PN", "[", 
    RowBox[{"4", ",", "0"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "/", "504"}], "*", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", " ", "+", " ", 
       RowBox[{"x", "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "180101"}], "/", "29568"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"27227", "*", "\[Nu]"}], ")"}], "/", "1056"}]}], ")"}]}], 
       " ", "+", " ", 
       RowBox[{
        RowBox[{"x", "^", 
         RowBox[{"(", 
          RowBox[{"3", "/", "2"}], ")"}]}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"10", "*", "s"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"57", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], "/", 
           "8"}]}], ")"}]}], " ", "+", " ", 
       RowBox[{
        RowBox[{"x", "^", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2201411267", "/", "158505984"}], " ", "-", " ", 
          RowBox[{"4", "*", 
           RowBox[{"s", "^", "2"}]}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"844951", "*", 
             RowBox[{"\[Nu]", "^", "2"}]}], ")"}], "/", "27456"}], " ", "-", 
          " ", 
          RowBox[{"4", "*", "s", "*", "\[Delta]", "*", "\[Sigma]"}], " ", "-",
           " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"53", "*", 
             RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "48"}], " ", "+", 
          " ", "\n", "     ", 
          RowBox[{"\[Nu]", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "34829479"}], "/", "432432"}], " ", "+", " ", 
             RowBox[{"4", "*", 
              RowBox[{"\[Sigma]", "^", "2"}]}]}], ")"}]}]}], ")"}]}], " ", 
       "+", " ", 
       RowBox[{
        RowBox[{"x", "^", "3"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"15240463356751", "/", "781117489152"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1380815", "*", 
             RowBox[{"s", "^", "2"}]}], ")"}], "/", "22176"}], " ", "+", " ", 
          
          RowBox[{
           RowBox[{"(", 
            RowBox[{"221405645", "*", 
             RowBox[{"\[Nu]", "^", "3"}]}], ")"}], "/", "11860992"}], " ", 
          "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"25", "*", "Pi", "*", "\[Delta]", "*", "\[Sigma]"}], 
            ")"}], "/", "96"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1303525", "*", "s", "*", "\[Delta]", "*", "\[Sigma]"}], 
            ")"}], "/", "14784"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"352565", "*", 
             RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "12288"}], " ", 
          "+", " ", "\n", "     ", 
          RowBox[{"\[Nu]", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1029744557245"}], "/", "27897053184"}], " ", "-", 
             " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"205", "*", 
                RowBox[{"Pi", "^", "2"}]}], ")"}], "/", "96"}], " ", "-", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"26435", "*", 
                RowBox[{"s", "^", "2"}]}], ")"}], "/", "264"}], " ", "-", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"26435", "*", "s", "*", "\[Delta]", "*", "\[Sigma]"}], 
               ")"}], "/", "264"}], " ", "-", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"32586265", "*", 
                RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "236544"}]}], 
            ")"}]}], " ", "+", " ", 
          RowBox[{
           RowBox[{"\[Nu]", "^", "2"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4174614175"}], "/", "36900864"}], " ", "+", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"26435", "*", 
                RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "264"}]}], 
            ")"}]}]}], ")"}]}], " ", "+", " ", "\n", "   ", 
       RowBox[{
        RowBox[{"x", "^", 
         RowBox[{"(", 
          RowBox[{"5", "/", "2"}], ")"}]}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "13565"}], "*", "Pi"}], ")"}], "/", "1232"}], " ", 
          "-", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"624845", "*", "s"}], ")"}], "/", "17248"}], " ", "+", 
          " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "*", 
             RowBox[{"s", "^", "3"}]}], ")"}], "/", "7"}], " ", "-", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"179791", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], "/", 
           "6468"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"9", "*", 
             RowBox[{"s", "^", "2"}], "*", "\[Delta]", "*", "\[Sigma]"}], 
            ")"}], "/", "14"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"9", "*", "s", "*", 
             RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "14"}], " ", "+", 
          " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "*", "\[Delta]", "*", 
             RowBox[{"\[Sigma]", "^", "3"}]}], ")"}], "/", "14"}], " ", "+", 
          " ", "\n", "     ", 
          RowBox[{"\[Nu]", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"13565", "*", "Pi"}], ")"}], "/", "308"}], " ", "+", 
             " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"988627", "*", "s"}], ")"}], "/", "5544"}], " ", "+", 
             " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"360791", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], 
              "/", "3696"}], " ", "-", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"9", "*", "s", "*", 
                RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "7"}], " ", "-",
              " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "*", "\[Delta]", "*", 
                RowBox[{"\[Sigma]", "^", "3"}]}], ")"}], "/", "14"}]}], 
            ")"}]}]}], ")"}]}], " ", "+", " ", "\n", "   ", 
       RowBox[{
        RowBox[{"x", "^", 
         RowBox[{"(", 
          RowBox[{"7", "/", "2"}], ")"}]}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"21681663715", "*", "Pi"}], ")"}], "/", "747242496"}], 
          " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"346521837161", "*", "s"}], ")"}], "/", "7846046208"}], 
          " ", "-", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2034833", "*", 
             RowBox[{"s", "^", "3"}]}], ")"}], "/", "44352"}], " ", "+", " ", 
          
          RowBox[{
           RowBox[{"(", 
            RowBox[{"25969272883", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], 
           "/", "951035904"}], " ", "-", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"7968515", "*", 
             RowBox[{"s", "^", "2"}], "*", "\[Delta]", "*", "\[Sigma]"}], 
            ")"}], "/", "88704"}], " ", "+", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"5", "*", "Pi", "*", 
             RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "36"}], " ", "-", 
          " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"15551353", "*", "s", "*", 
             RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "266112"}], " ", 
          "-", " ", "\n", "     ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1672525", "*", "\[Delta]", "*", 
             RowBox[{"\[Sigma]", "^", "3"}]}], ")"}], "/", "133056"}], " ", 
          "+", " ", 
          RowBox[{
           RowBox[{"\[Nu]", "^", "2"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1502076385", "*", "Pi"}], ")"}], "/", "15567552"}], 
             " ", "+", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"4059637", "*", "s"}], ")"}], "/", "123552"}], " ", 
             "+", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1541389", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], 
              "/", "54912"}], " ", "-", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"9149", "*", "s", "*", 
                RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "176"}], " ", 
             "-", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"9149", "*", "\[Delta]", "*", 
                RowBox[{"\[Sigma]", "^", "3"}]}], ")"}], "/", "1056"}]}], 
            ")"}]}], " ", "+", " ", "\n", "     ", 
          RowBox[{"\[Nu]", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4531656385"}], "*", "Pi"}], ")"}], "/", 
              "31135104"}], " ", "-", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"254615111", "*", "s"}], ")"}], "/", "1415232"}], " ", 
             "+", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"9149", "*", 
                RowBox[{"s", "^", "3"}]}], ")"}], "/", "528"}], " ", "-", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1441640251", "*", "\[Delta]", "*", "\[Sigma]"}], 
               ")"}], "/", "6918912"}], " ", "+", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"9149", "*", 
                RowBox[{"s", "^", "2"}], "*", "\[Delta]", "*", "\[Sigma]"}], 
               ")"}], "/", "352"}], " ", "+", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"10985305", "*", "s", "*", 
                RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "44352"}], " ", 
             "+", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"4667365", "*", "\[Delta]", "*", 
                RowBox[{"\[Sigma]", "^", "3"}]}], ")"}], "/", "88704"}]}], 
            ")"}]}]}], ")"}]}]}], ")"}], "/", 
     RowBox[{"Sqrt", "[", "2", "]"}]}]}]}], ";"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{3.945771021285184*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"6da9fb03-cfb1-428b-b83c-9c022c9f2a6f"],

Cell["\<\
The following expression is not given in the paper, but corresponds to Eq. \
(38c) in the non-spinning case s = \[Sigma] = 0\
\>", "Text",ExpressionUUID->"00af826d-e31f-4931-b6d2-30a4f2dd0ca6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Hlm$3p5PN", "[", 
    RowBox[{"6", ",", "0"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4195", "*", "x", "*", 
      RowBox[{"(", 
       RowBox[{"1", " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3612", "*", "\[Nu]"}], ")"}], "/", "839"}], " ", "+", " ", 
        
        RowBox[{"x", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "45661561"}], "/", "6342840"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"101414", "*", "\[Nu]"}], ")"}], "/", "2517"}], " ", "-",
            " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"48118", "*", 
              RowBox[{"\[Nu]", "^", "2"}]}], ")"}], "/", "839"}]}], ")"}]}], 
        " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"x", "^", 
          RowBox[{"(", 
           RowBox[{"3", "/", "2"}], ")"}]}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1248", "*", "Pi"}], ")"}], "/", "839"}], " ", "+", " ", 
           
           RowBox[{
            RowBox[{"(", 
             RowBox[{"356", "*", "s"}], ")"}], "/", "21"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"81427", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], "/", 
            "5873"}], " ", "+", " ", 
           RowBox[{"\[Nu]", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4992"}], "*", "Pi"}], ")"}], "/", "839"}], " ",
               "-", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"61232", "*", "s"}], ")"}], "/", "839"}], " ", "-", 
              " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"39972", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], 
               "/", "839"}]}], ")"}]}]}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"x", "^", "2"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3012132889099", "/", "144921208320"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"4892", "*", 
              RowBox[{"s", "^", "2"}]}], ")"}], "/", "839"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"24793657", "*", 
              RowBox[{"\[Nu]", "^", "3"}]}], ")"}], "/", "342312"}], " ", "-",
            " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"6404", "*", "s", "*", "\[Delta]", "*", "\[Sigma]"}], 
             ")"}], "/", "839"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"76263", "*", 
              RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "26848"}], " ", 
           "+", " ", 
           RowBox[{
            RowBox[{"\[Nu]", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"1317967427", "/", "4107744"}], " ", "-", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"14448", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "839"}]}], 
             ")"}]}], " ", "+", " ", "\n", "     ", 
           RowBox[{"\[Nu]", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "27653500031"}], "/", "191694720"}], " ", "+", 
              " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"14448", "*", 
                 RowBox[{"s", "^", "2"}]}], ")"}], "/", "839"}], " ", "+", 
              " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"14448", "*", "s", "*", "\[Delta]", "*", "\[Sigma]"}],
                 ")"}], "/", "839"}], " ", "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"99175", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "6712"}]}], 
             ")"}]}]}], ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"x", "^", 
          RowBox[{"(", 
           RowBox[{"5", "/", "2"}], ")"}]}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "74044807"}], "*", "Pi"}], ")"}], "/", "2718360"}],
            " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"25774585477", "*", "s"}], ")"}], "/", "371056140"}], 
           " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "*", 
              RowBox[{"s", "^", "3"}]}], ")"}], "/", "3"}], " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"15289378943", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}],
             "/", "247370760"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"s", "^", "2"}], "*", "\[Delta]", "*", "\[Sigma]"}], " ", 
           "+", " ", 
           RowBox[{"s", "*", 
            RowBox[{"\[Sigma]", "^", "2"}]}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Delta]", "*", 
              RowBox[{"\[Sigma]", "^", "3"}]}], ")"}], "/", "3"}], " ", "+", 
           " ", "\n", "     ", 
           RowBox[{"\[Nu]", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"18121333", "*", "Pi"}], ")"}], "/", "113265"}], " ", 
              "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"110541190", "*", "s"}], ")"}], "/", "294489"}], " ", 
              "-", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2408", "*", 
                 RowBox[{"s", "^", "3"}]}], ")"}], "/", "839"}], " ", "+", 
              " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"273780679", "*", "\[Delta]", "*", "\[Sigma]"}], 
                ")"}], "/", "981630"}], " ", "-", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3612", "*", 
                 RowBox[{"s", "^", "2"}], "*", "\[Delta]", "*", "\[Sigma]"}], 
                ")"}], "/", "839"}], " ", "-", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"5290", "*", "s", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "839"}], " ", 
              "-", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"4451", "*", "\[Delta]", "*", 
                 RowBox[{"\[Sigma]", "^", "3"}]}], ")"}], "/", "2517"}]}], 
             ")"}]}], " ", "+", " ", "\n", "     ", 
           RowBox[{
            RowBox[{"\[Nu]", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "26966906"}], "*", "Pi"}], ")"}], "/", 
               "113265"}], " ", "-", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"14401340", "*", "s"}], ")"}], "/", "32721"}], " ", 
              "-", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"44304028", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}],
                "/", "163605"}], " ", "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"7224", "*", "s", "*", 
                 RowBox[{"\[Sigma]", "^", "2"}]}], ")"}], "/", "839"}], " ", 
              "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1204", "*", "\[Delta]", "*", 
                 RowBox[{"\[Sigma]", "^", "3"}]}], ")"}], "/", "839"}]}], 
             ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"1419264", "*", 
      RowBox[{"Sqrt", "[", "273", "]"}]}], ")"}]}]}], ";"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{3.945771024330739*^9},
 CellLabel->"In[15]:=",ExpressionUUID->"0ff2d580-5618-4b8e-8fa0-251add17dbee"],

Cell["\<\
The following expression is not given in the paper, but corresponds to Eq. \
(38d) in the non-spinning case s = \[Sigma] = 0\
\>", "Text",ExpressionUUID->"d54662ff-5dc0-4e29-85a8-1a66d6570fb8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Hlm$3p5PN", "[", 
    RowBox[{"8", ",", "0"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "75601"}], "*", 
      RowBox[{"x", "^", "2"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"452070", "*", "\[Nu]"}], ")"}], "/", "75601"}], " ", "+", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"733320", "*", 
           RowBox[{"\[Nu]", "^", "2"}]}], ")"}], "/", "75601"}], " ", "+", 
        " ", 
        RowBox[{"x", "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "265361599"}], "/", "33869248"}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"18177898147", "*", "\[Nu]"}], ")"}], "/", "321757856"}],
            " ", "-", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"722521125", "*", 
              RowBox[{"\[Nu]", "^", "2"}]}], ")"}], "/", "5745676"}], " ", 
           "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"261283995", "*", 
              RowBox[{"\[Nu]", "^", "3"}]}], ")"}], "/", "2872838"}]}], 
          ")"}]}], " ", "+", " ", "\n", "   ", 
        RowBox[{
         RowBox[{"x", "^", 
          RowBox[{"(", 
           RowBox[{"3", "/", "2"}], ")"}]}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"812404", "*", "Pi"}], ")"}], "/", "226803"}], " ", "+", 
           " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"108684866", "*", "s"}], ")"}], "/", "4762863"}], " ", 
           "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"63812443", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}], 
            "/", "3175242"}], " ", "+", " ", 
           RowBox[{"\[Nu]", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1624808"}], "*", "Pi"}], ")"}], "/", "75601"}],
               " ", "-", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"72247340", "*", "s"}], ")"}], "/", "529207"}], " ", 
              "-", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"55302519", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}],
                "/", "529207"}]}], ")"}]}], " ", "+", " ", "\n", "     ", 
           RowBox[{
            RowBox[{"\[Nu]", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"2515936", "*", "Pi"}], ")"}], "/", "75601"}], " ", 
              "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"117309840", "*", "s"}], ")"}], "/", "529207"}], " ", 
              "+", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"74797668", "*", "\[Delta]", "*", "\[Sigma]"}], ")"}],
                "/", "529207"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
    
    RowBox[{"(", 
     RowBox[{"213497856", "*", 
      RowBox[{"Sqrt", "[", "119", "]"}]}], ")"}]}]}], ";"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{3.945771026256408*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"44d05b6e-2d4b-47a7-b8bc-7ccceafbdd98"],

Cell["\<\
The following expression is not given in the paper, but corresponds to Eq. \
(38e) in the non-spinning case s = \[Sigma] = 0\
\>", "Text",ExpressionUUID->"82edd94e-9ddf-42cd-ac5c-2f204cc5aa9a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Hlm$3p5PN", "[", 
    RowBox[{"10", ",", "0"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"525221", "*", 
      RowBox[{"x", "^", "3"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"79841784", "*", "\[Nu]"}], ")"}], "/", "9979199"}], " ", 
        "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"198570240", "*", 
           RowBox[{"\[Nu]", "^", "2"}]}], ")"}], "/", "9979199"}], " ", "-", 
        " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"172307520", "*", 
           RowBox[{"\[Nu]", "^", "3"}]}], ")"}], "/", "9979199"}]}], ")"}]}], 
     ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"6452379648", "*", 
      RowBox[{"Sqrt", "[", "154", "]"}]}], ")"}]}]}], ";"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{3.945771027852694*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"64495c27-18b8-4d26-82b5-479687027e1c"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Self-Force PN expressions:", "Chapter",ExpressionUUID->"a1be22a0-8017-435e-a6ef-0a7e72c95b96"],

Cell[CellGroupData[{

Cell["\<\
Installing the PostNewtonianSelfForcce package from the BHPToolkit:\
\>", "Section",
 CellChangeTimes->{{3.945771306908627*^9, 
  3.945771316638286*^9}},ExpressionUUID->"9c77c196-779b-4c2e-88c6-\
ad971e6cfeb1"],

Cell["\<\
See https://bhptoolkit.org/mathematica-install.html for more details and \
older versions of Mathematica.\
\>", "Text",
 CellChangeTimes->{{3.945771318790482*^9, 
  3.9457713196786118`*^9}},ExpressionUUID->"2cae662f-0247-4da6-88cf-\
045374504dda"],

Cell["For Mathematica 12.1 or newer", "Text",ExpressionUUID->"15230abd-f5a2-4d18-a9dd-148c2939cf6c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Add", " ", "the", " ", "Black", " ", "Hole", " ", "Perturbation", " ", 
      "Toolkit", " ", "paclet", " ", "server", " ", "to", " ", 
      "Mathematica"}], "\[CloseCurlyQuote]"}], "s", " ", "list", " ", "of", 
    " ", "paclet", " ", 
    RowBox[{"servers", "."}]}], "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"PacletSiteRegister", "[", 
     RowBox[{
     "\"\<https://pacletserver.bhptoolkit.org\>\"", ",", " ", 
      "\"\<Black Hole Perturbation Toolkit Paclet Server\>\""}], "]"}], ";"}],
    "\n", 
   RowBox[{"(*", 
    RowBox[{
    "Get", " ", "an", " ", "updated", " ", "list", " ", "of", " ", "packages",
      " ", "available", " ", "on", " ", "the", " ", 
     RowBox[{"server", "."}]}], "*)"}], "\n", 
   RowBox[{
    RowBox[{
    "PacletSiteUpdate", "[", "\"\<https://pacletserver.bhptoolkit.org\>\"", 
     "]"}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{"To", " ", "see", " ", "which", " ", "paclets", " ", "are", " ", 
     RowBox[{"available", ":"}]}], "*)"}], "\n", 
   RowBox[{"PacletFindRemote", "[", 
    RowBox[{"\"\<*\>\"", ",", " ", 
     RowBox[{"<|", 
      RowBox[{
      "\"\<Location\>\"", " ", "->", " ", 
       "\"\<https://pacletserver.bhptoolkit.org\>\""}], "|>"}]}], "]"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
    "Install", " ", "the", " ", "latest", " ", "version", " ", "of", " ", 
     "the", " ", "PNSF", " ", "package"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"PacletInstall", "[", "\"\<PostNewtonianSelfForce\>\"", "]"}], 
    ";"}]}]}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.945771040874542*^9, 3.945771055293341*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"249cff0a-2bf6-4809-8e92-bb1304e73335"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{
     TagBox["PacletObject",
      "SummaryHead"], "[", 
     DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
      "Ready"}, 
      TemplateBox[{
        PaneSelectorBox[{False -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]],
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"GeneralRelativityTensors\"", "SummaryItem"]}]}, {
                
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.2.0\"", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}], True -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]],
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"GeneralRelativityTensors\"", "SummaryItem"]}]}, {
                
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.2.0\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Location: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                   "\"https://pacletserver.bhptoolkit.org\"", 
                    "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Description: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                    TagBox[
                    "\"An application for performing tensor calculations.\"", 
                    Short], "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}]}, 
         Dynamic[Typeset`open$$], ImageSize -> Automatic]},
       "SummaryPanel"],
      DynamicModuleValues:>{}], "]"}],
    PacletObject[<|
     "Name" -> "GeneralRelativityTensors", "Version" -> "0.2.0", 
      "MathematicaVersion" -> "10.2+", "Creator" -> "Seth Hopper", 
      "Description" -> "An application for performing tensor calculations.", 
      "URL" -> "https://bhptoolkit.org/GeneralRelativityTensors", "License" -> 
      "MIT", "Extensions" -> {{
        "Kernel", "Root" -> "Kernel", 
         "Context" -> {"GeneralRelativityTensors`"}}, {
        "Documentation", "Language" -> "English", "MainPage" -> 
         "Guides/GeneralRelativityTensors"}}, "Location" -> 
      "https://pacletserver.bhptoolkit.org"|>],
    Editable->False,
    SelectWithContents->True,
    Selectable->False], ",", 
   InterpretationBox[
    RowBox[{
     TagBox["PacletObject",
      "SummaryHead"], "[", 
     DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
      "Ready"}, 
      TemplateBox[{
        PaneSelectorBox[{False -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]],
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"GeneralRelativityTensors\"", "SummaryItem"]}]}, {
                
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.1.0\"", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}], True -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]],
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"GeneralRelativityTensors\"", "SummaryItem"]}]}, {
                
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.1.0\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Location: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                   "\"https://pacletserver.bhptoolkit.org\"", 
                    "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Description: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                    TagBox[
                    "\"An application for performing tensor calculations.\"", 
                    Short], "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}]}, 
         Dynamic[Typeset`open$$], ImageSize -> Automatic]},
       "SummaryPanel"],
      DynamicModuleValues:>{}], "]"}],
    PacletObject[<|
     "Name" -> "GeneralRelativityTensors", "Version" -> "0.1.0", 
      "MathematicaVersion" -> "10.2+", "Creator" -> "Seth Hopper", 
      "Description" -> "An application for performing tensor calculations.", 
      "URL" -> "https://bhptoolkit.org/GeneralRelativityTensors", "License" -> 
      "MIT", "Extensions" -> {{
        "Kernel", "Root" -> "Kernel", 
         "Context" -> {"GeneralRelativityTensors`"}}, {
        "Documentation", "Language" -> "English", "MainPage" -> 
         "Guides/GeneralRelativityTensors"}}, "Location" -> 
      "https://pacletserver.bhptoolkit.org"|>],
    Editable->False,
    SelectWithContents->True,
    Selectable->False], ",", 
   InterpretationBox[
    RowBox[{
     TagBox["PacletObject",
      "SummaryHead"], "[", 
     DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
      "Ready"}, 
      TemplateBox[{
        PaneSelectorBox[{False -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]],
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"KerrGeodesics\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.9.0\"", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}], True -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]],
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"KerrGeodesics\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.9.0\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Location: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                   "\"https://pacletserver.bhptoolkit.org\"", 
                    "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Description: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                    TagBox[
                    "\"A set of functions for working with bound timelike \
geodesics in Kerr spacetime.\"", Short], "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}]}, 
         Dynamic[Typeset`open$$], ImageSize -> Automatic]},
       "SummaryPanel"],
      DynamicModuleValues:>{}], "]"}],
    PacletObject[<|
     "Name" -> "KerrGeodesics", "Version" -> "0.9.0", "MathematicaVersion" -> 
      "10.2+", "Creator" -> "Black Hole Perturbation Toolkit", "Description" -> 
      "A set of functions for working with bound timelike geodesics in Kerr \
spacetime.", "URL" -> "https://bhptoolkit.org/KerrGeodesics/", "License" -> 
      "MIT", "Extensions" -> {{
        "Kernel", "Root" -> "Kernel", "Context" -> {"KerrGeodesics`"}}, {
        "Documentation", "Language" -> "English", "MainPage" -> 
         "Guides/KerrGeodesics"}}, "Location" -> 
      "https://pacletserver.bhptoolkit.org"|>],
    Editable->False,
    SelectWithContents->True,
    Selectable->False], ",", 
   InterpretationBox[
    RowBox[{
     TagBox["PacletObject",
      "SummaryHead"], "[", 
     DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
      "Ready"}, 
      TemplateBox[{
        PaneSelectorBox[{False -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]],
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"KerrGeodesics\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.3.0\"", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}], True -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]],
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"KerrGeodesics\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.3.0\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Location: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                   "\"https://pacletserver.bhptoolkit.org\"", 
                    "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Description: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                    TagBox[
                    "\"A set of functions for working with bound timelike \
geodesics in Kerr spacetime.\"", Short], "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}]}, 
         Dynamic[Typeset`open$$], ImageSize -> Automatic]},
       "SummaryPanel"],
      DynamicModuleValues:>{}], "]"}],
    PacletObject[<|
     "Name" -> "KerrGeodesics", "Version" -> "0.3.0", "MathematicaVersion" -> 
      "10.2+", "Creator" -> "Black Hole Perturbation Toolkit", "Description" -> 
      "A set of functions for working with bound timelike geodesics in Kerr \
spacetime.", "URL" -> "https://bhptoolkit.org/KerrGeodesics/", "License" -> 
      "MIT", "Extensions" -> {{
        "Kernel", "Root" -> "Kernel", "Context" -> {"KerrGeodesics`"}}, {
        "Documentation", "Language" -> "English", "MainPage" -> 
         "Guides/KerrGeodesics"}}, "Location" -> 
      "https://pacletserver.bhptoolkit.org"|>],
    Editable->False,
    SelectWithContents->True,
    Selectable->False], ",", 
   InterpretationBox[
    RowBox[{
     TagBox["PacletObject",
      "SummaryHead"], "[", 
     DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
      "Ready"}, 
      TemplateBox[{
        PaneSelectorBox[{False -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]],
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"KerrGeodesics\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.2.0\"", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}], True -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]],
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"KerrGeodesics\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.2.0\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Location: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                   "\"https://pacletserver.bhptoolkit.org\"", 
                    "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Description: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                    TagBox[
                    "\"A set of functions for working with bound timelike \
geodesics in Kerr spacetime.\"", Short], "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}]}, 
         Dynamic[Typeset`open$$], ImageSize -> Automatic]},
       "SummaryPanel"],
      DynamicModuleValues:>{}], "]"}],
    PacletObject[<|
     "Name" -> "KerrGeodesics", "Version" -> "0.2.0", "MathematicaVersion" -> 
      "10.2+", "Creator" -> "Black Hole Perturbation Toolkit", "Description" -> 
      "A set of functions for working with bound timelike geodesics in Kerr \
spacetime.", "URL" -> "https://bhptoolkit.org/KerrGeodesics/", "License" -> 
      "MIT", "Extensions" -> {{
        "Kernel", "Root" -> "Kernel", "Context" -> {"KerrGeodesics`"}}, {
        "Documentation", "Language" -> "English", "MainPage" -> 
         "Guides/KerrGeodesics"}}, "Location" -> 
      "https://pacletserver.bhptoolkit.org"|>],
    Editable->False,
    SelectWithContents->True,
    Selectable->False], ",", 
   InterpretationBox[
    RowBox[{
     TagBox["PacletObject",
      "SummaryHead"], "[", 
     DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
      "Ready"}, 
      TemplateBox[{
        PaneSelectorBox[{False -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]],
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"KerrGeodesics\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.1.0\"", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}], True -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]],
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"KerrGeodesics\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.1.0\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Location: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                   "\"https://pacletserver.bhptoolkit.org\"", 
                    "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Description: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                    TagBox[
                    "\"A set of functions for working with bound timelike \
geodesics in Kerr spacetime.\"", Short], "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}]}, 
         Dynamic[Typeset`open$$], ImageSize -> Automatic]},
       "SummaryPanel"],
      DynamicModuleValues:>{}], "]"}],
    PacletObject[<|
     "Name" -> "KerrGeodesics", "Version" -> "0.1.0", "MathematicaVersion" -> 
      "10.2+", "Creator" -> "Black Hole Perturbation Toolkit", "Description" -> 
      "A set of functions for working with bound timelike geodesics in Kerr \
spacetime.", "URL" -> "https://bhptoolkit.org/KerrGeodesics/", "License" -> 
      "MIT", "Extensions" -> {{
        "Kernel", "Root" -> "Kernel", "Context" -> {"KerrGeodesics`"}}, {
        "Documentation", "Language" -> "English", "MainPage" -> 
         "Guides/KerrGeodesics"}}, "Location" -> 
      "https://pacletserver.bhptoolkit.org"|>],
    Editable->False,
    SelectWithContents->True,
    Selectable->False], ",", 
   InterpretationBox[
    RowBox[{
     TagBox["PacletObject",
      "SummaryHead"], "[", 
     DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
      "Ready"}, 
      TemplateBox[{
        PaneSelectorBox[{False -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]],
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"PerturbationEquations\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.4.0\"", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}], True -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]],
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"PerturbationEquations\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.4.0\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Location: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                   "\"https://pacletserver.bhptoolkit.org\"", 
                    "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Description: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                    TagBox[
                    "\"A set of functions for working with perturbations of \
black hole spacetime\"", Short], "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}]}, 
         Dynamic[Typeset`open$$], ImageSize -> Automatic]},
       "SummaryPanel"],
      DynamicModuleValues:>{}], "]"}],
    PacletObject[<|
     "Name" -> "PerturbationEquations", "Version" -> "0.4.0", 
      "MathematicaVersion" -> "10.2+", "Creator" -> 
      "Andrew Spiers, Adam Pound, Barry Wardell", "Description" -> 
      "A set of functions for working with perturbations of black hole \
spacetime", "URL" -> "https://bhptoolkit.org/PerturbationEquations", 
      "License" -> "MIT", 
      "Extensions" -> {{
        "Kernel", "Root" -> "Kernel", 
         "Context" -> {"xAct`PerturbationEquations`"}}, {
        "Documentation", "Language" -> "English", "MainPage" -> 
         "Guides/PerturbationEquations"}}, "Location" -> 
      "https://pacletserver.bhptoolkit.org"|>],
    Editable->False,
    SelectWithContents->True,
    Selectable->False], ",", 
   InterpretationBox[
    RowBox[{
     TagBox["PacletObject",
      "SummaryHead"], "[", 
     DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
      "Ready"}, 
      TemplateBox[{
        PaneSelectorBox[{False -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]],
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"PerturbationEquations\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.3.0\"", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}], True -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]],
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"PerturbationEquations\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.3.0\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Location: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                   "\"https://pacletserver.bhptoolkit.org\"", 
                    "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Description: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                    TagBox[
                    "\"A set of functions for working with perturbations of \
black hole spacetime\"", Short], "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}]}, 
         Dynamic[Typeset`open$$], ImageSize -> Automatic]},
       "SummaryPanel"],
      DynamicModuleValues:>{}], "]"}],
    PacletObject[<|
     "Name" -> "PerturbationEquations", "Version" -> "0.3.0", 
      "MathematicaVersion" -> "10.2+", "Creator" -> 
      "Andrew Spiers, Adam Pound, Barry Wardell", "Description" -> 
      "A set of functions for working with perturbations of black hole \
spacetime", "URL" -> "https://bhptoolkit.org/PerturbationEquations", 
      "License" -> "MIT", 
      "Extensions" -> {{
        "Kernel", "Root" -> "Kernel", 
         "Context" -> {"xAct`PerturbationEquations`"}}, {
        "Documentation", "Language" -> "English", "MainPage" -> 
         "Guides/PerturbationEquations"}}, "Location" -> 
      "https://pacletserver.bhptoolkit.org"|>],
    Editable->False,
    SelectWithContents->True,
    Selectable->False], ",", 
   InterpretationBox[
    RowBox[{
     TagBox["PacletObject",
      "SummaryHead"], "[", 
     DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
      "Ready"}, 
      TemplateBox[{
        PaneSelectorBox[{False -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]],
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"PerturbationEquations\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.2.0\"", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}], True -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]],
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"PerturbationEquations\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.2.0\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Location: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                   "\"https://pacletserver.bhptoolkit.org\"", 
                    "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Description: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                    TagBox[
                    "\"A set of functions for working with perturbations of \
black hole spacetime\"", Short], "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}]}, 
         Dynamic[Typeset`open$$], ImageSize -> Automatic]},
       "SummaryPanel"],
      DynamicModuleValues:>{}], "]"}],
    PacletObject[<|
     "Name" -> "PerturbationEquations", "Version" -> "0.2.0", 
      "MathematicaVersion" -> "10.2+", "Creator" -> 
      "Andrew Spiers, Adam Pound, Barry Wardell", "Description" -> 
      "A set of functions for working with perturbations of black hole \
spacetime", "URL" -> "https://bhptoolkit.org/PerturbationEquations", 
      "License" -> "MIT", 
      "Extensions" -> {{
        "Kernel", "Root" -> "Kernel", 
         "Context" -> {"xAct`PerturbationEquations`"}}, {
        "Documentation", "Language" -> "English", "MainPage" -> 
         "Guides/PerturbationEquations"}}, "Location" -> 
      "https://pacletserver.bhptoolkit.org"|>],
    Editable->False,
    SelectWithContents->True,
    Selectable->False], ",", 
   InterpretationBox[
    RowBox[{
     TagBox["PacletObject",
      "SummaryHead"], "[", 
     DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
      "Ready"}, 
      TemplateBox[{
        PaneSelectorBox[{False -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]],
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"PerturbationEquations\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.1.0\"", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}], True -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]],
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"PerturbationEquations\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.1.0\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Location: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                   "\"https://pacletserver.bhptoolkit.org\"", 
                    "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Description: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                    TagBox[
                    "\"A set of functions for working with perturbations of \
black hole spacetime\"", Short], "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}]}, 
         Dynamic[Typeset`open$$], ImageSize -> Automatic]},
       "SummaryPanel"],
      DynamicModuleValues:>{}], "]"}],
    PacletObject[<|
     "Name" -> "PerturbationEquations", "Version" -> "0.1.0", 
      "MathematicaVersion" -> "10.2+", "Creator" -> 
      "Andrew Spiers, Adam Pound, Barry Wardell", "Description" -> 
      "A set of functions for working with perturbations of black hole \
spacetime", "URL" -> "https://bhptoolkit.org/PerturbationEquations", 
      "License" -> "MIT", 
      "Extensions" -> {{
        "Kernel", "Root" -> "Kernel", 
         "Context" -> {"xAct`PerturbationEquations`"}}, {
        "Documentation", "Language" -> "English", "MainPage" -> 
         "Guides/PerturbationEquations"}}, "Location" -> 
      "https://pacletserver.bhptoolkit.org"|>],
    Editable->False,
    SelectWithContents->True,
    Selectable->False], ",", 
   InterpretationBox[
    RowBox[{
     TagBox["PacletObject",
      "SummaryHead"], "[", 
     DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
      "Ready"}, 
      TemplateBox[{
        PaneSelectorBox[{False -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]],
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"PostNewtonianSelfForce\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.5.0\"", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}], True -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]],
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"PostNewtonianSelfForce\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.5.0\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Location: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                   "\"https://pacletserver.bhptoolkit.org\"", 
                    "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Description: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                    TagBox[
                    "\"Post-Newtonian Expansion in the Self-force Regime\"", 
                    Short], "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}]}, 
         Dynamic[Typeset`open$$], ImageSize -> Automatic]},
       "SummaryPanel"],
      DynamicModuleValues:>{}], "]"}],
    PacletObject[<|
     "Name" -> "PostNewtonianSelfForce", "Version" -> "0.5.0", 
      "MathematicaVersion" -> "10.2+", "Creator" -> 
      "Black Hole Perturbation Toolkit", "Description" -> 
      "Post-Newtonian Expansion in the Self-force Regime", "URL" -> 
      "https://bhptoolkit.org/PostNewtonianSelfForce", "License" -> "MIT", 
      "Extensions" -> {{
        "Kernel", "Root" -> "Kernel", 
         "Context" -> {"PostNewtonianSelfForce`"}}, {
        "Documentation", "Language" -> "English", "MainPage" -> 
         "Guides/PostNewtonianSelfForce"}, {
        "Asset", "Root" -> "SeriesData", 
         "Assets" -> {{"Kerr", "Kerr"}, {"Schwarzschild", "Schwarzschild"}}}},
       "Location" -> "https://pacletserver.bhptoolkit.org"|>],
    Editable->False,
    SelectWithContents->True,
    Selectable->False], ",", 
   InterpretationBox[
    RowBox[{
     TagBox["PacletObject",
      "SummaryHead"], "[", 
     DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
      "Ready"}, 
      TemplateBox[{
        PaneSelectorBox[{False -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]],
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"PostNewtonianSelfForce\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.4.0\"", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}], True -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]],
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"PostNewtonianSelfForce\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.4.0\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Location: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                   "\"https://pacletserver.bhptoolkit.org\"", 
                    "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Description: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                    TagBox[
                    "\"Post-Newtonian Expansion in the Self-force Regime\"", 
                    Short], "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}]}, 
         Dynamic[Typeset`open$$], ImageSize -> Automatic]},
       "SummaryPanel"],
      DynamicModuleValues:>{}], "]"}],
    PacletObject[<|
     "Name" -> "PostNewtonianSelfForce", "Version" -> "0.4.0", 
      "MathematicaVersion" -> "10.2+", "Creator" -> 
      "Black Hole Perturbation Toolkit", "Description" -> 
      "Post-Newtonian Expansion in the Self-force Regime", "URL" -> 
      "https://bhptoolkit.org/PostNewtonianSelfForce", "License" -> "MIT", 
      "Extensions" -> {{
        "Kernel", "Root" -> "Kernel", 
         "Context" -> {"PostNewtonianSelfForce`"}}, {
        "Documentation", "Language" -> "English", "MainPage" -> 
         "Guides/PostNewtonianSelfForce"}, {
        "Asset", "Root" -> "SeriesData", 
         "Assets" -> {{"Kerr", "Kerr"}, {"Schwarzschild", "Schwarzschild"}}}},
       "Location" -> "https://pacletserver.bhptoolkit.org"|>],
    Editable->False,
    SelectWithContents->True,
    Selectable->False], ",", 
   InterpretationBox[
    RowBox[{
     TagBox["PacletObject",
      "SummaryHead"], "[", 
     DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
      "Ready"}, 
      TemplateBox[{
        PaneSelectorBox[{False -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]],
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"PostNewtonianSelfForce\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.3.0\"", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}], True -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]],
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"PostNewtonianSelfForce\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.3.0\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Location: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                   "\"https://pacletserver.bhptoolkit.org\"", 
                    "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Description: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                    TagBox[
                    "\"Post-Newtonian Expansion in the Self-force Regime\"", 
                    Short], "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}]}, 
         Dynamic[Typeset`open$$], ImageSize -> Automatic]},
       "SummaryPanel"],
      DynamicModuleValues:>{}], "]"}],
    PacletObject[<|
     "Name" -> "PostNewtonianSelfForce", "Version" -> "0.3.0", 
      "MathematicaVersion" -> "10.2+", "Creator" -> 
      "Black Hole Perturbation Toolkit", "Description" -> 
      "Post-Newtonian Expansion in the Self-force Regime", "URL" -> 
      "https://bhptoolkit.org/PostNewtonianSelfForce", "License" -> "MIT", 
      "Extensions" -> {{
        "Kernel", "Root" -> "Kernel", 
         "Context" -> {"PostNewtonianSelfForce`"}}, {
        "Documentation", "Language" -> "English", "MainPage" -> 
         "Guides/PostNewtonianSelfForce"}}, "Location" -> 
      "https://pacletserver.bhptoolkit.org"|>],
    Editable->False,
    SelectWithContents->True,
    Selectable->False], ",", 
   InterpretationBox[
    RowBox[{
     TagBox["PacletObject",
      "SummaryHead"], "[", 
     DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
      "Ready"}, 
      TemplateBox[{
        PaneSelectorBox[{False -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]],
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"PostNewtonianSelfForce\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.2.0\"", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}], True -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]],
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"PostNewtonianSelfForce\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.2.0\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Location: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                   "\"https://pacletserver.bhptoolkit.org\"", 
                    "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Description: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                    TagBox[
                    "\"Post-Newtonian Expansion in the Self-force Regime\"", 
                    Short], "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}]}, 
         Dynamic[Typeset`open$$], ImageSize -> Automatic]},
       "SummaryPanel"],
      DynamicModuleValues:>{}], "]"}],
    PacletObject[<|
     "Name" -> "PostNewtonianSelfForce", "Version" -> "0.2.0", 
      "MathematicaVersion" -> "10.2+", "Creator" -> 
      "Black Hole Perturbation Toolkit", "Description" -> 
      "Post-Newtonian Expansion in the Self-force Regime", "URL" -> 
      "https://bhptoolkit.org/PostNewtonianSelfForce", "License" -> "MIT", 
      "Extensions" -> {{
        "Kernel", "Root" -> "Kernel", 
         "Context" -> {"PostNewtonianSelfForce`"}}, {
        "Documentation", "Language" -> "English", "MainPage" -> 
         "Guides/PostNewtonianSelfForce"}}, "Location" -> 
      "https://pacletserver.bhptoolkit.org"|>],
    Editable->False,
    SelectWithContents->True,
    Selectable->False], ",", 
   InterpretationBox[
    RowBox[{
     TagBox["PacletObject",
      "SummaryHead"], "[", 
     DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
      "Ready"}, 
      TemplateBox[{
        PaneSelectorBox[{False -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]],
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"PostNewtonianSelfForce\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.1.0\"", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}], True -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]],
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"PostNewtonianSelfForce\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.1.0\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Location: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                   "\"https://pacletserver.bhptoolkit.org\"", 
                    "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Description: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                    TagBox[
                    "\"Post-Newtonian Expansion in the Self-force Regime\"", 
                    Short], "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}]}, 
         Dynamic[Typeset`open$$], ImageSize -> Automatic]},
       "SummaryPanel"],
      DynamicModuleValues:>{}], "]"}],
    PacletObject[<|
     "Name" -> "PostNewtonianSelfForce", "Version" -> "0.1.0", 
      "MathematicaVersion" -> "10.2+", "Creator" -> 
      "Black Hole Perturbation Toolkit", "Description" -> 
      "Post-Newtonian Expansion in the Self-force Regime", "URL" -> 
      "https://bhptoolkit.org/PostNewtonianSelfForce", "License" -> "MIT", 
      "Extensions" -> {{
        "Kernel", "Root" -> "Kernel", 
         "Context" -> {"PostNewtonianSelfForce`"}}, {
        "Documentation", "Language" -> "English", "MainPage" -> 
         "Guides/PostNewtonianSelfForce"}}, "Location" -> 
      "https://pacletserver.bhptoolkit.org"|>],
    Editable->False,
    SelectWithContents->True,
    Selectable->False], ",", 
   InterpretationBox[
    RowBox[{
     TagBox["PacletObject",
      "SummaryHead"], "[", 
     DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
      "Ready"}, 
      TemplateBox[{
        PaneSelectorBox[{False -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]],
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"ReggeWheeler\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.3.0\"", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}], True -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]],
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"ReggeWheeler\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.3.0\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Location: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                   "\"https://pacletserver.bhptoolkit.org\"", 
                    "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Description: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                    TagBox[
                    "\"A set of functions for computing solutions to the \
Regge Wheeler equation.\"", Short], "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}]}, 
         Dynamic[Typeset`open$$], ImageSize -> Automatic]},
       "SummaryPanel"],
      DynamicModuleValues:>{}], "]"}],
    PacletObject[<|
     "Name" -> "ReggeWheeler", "Version" -> "0.3.0", "WolframVersion" -> 
      "10.2+", "Creator" -> "Black Hole Perturbation Toolkit", "Description" -> 
      "A set of functions for computing solutions to the Regge Wheeler \
equation.", "URL" -> "https://bhptoolkit.org/ReggeWheeler", "License" -> 
      "MIT", 
      "Extensions" -> {{
        "Kernel", "Root" -> "Kernel", "Context" -> {"ReggeWheeler`"}}, {
        "Documentation", "Language" -> "English", "MainPage" -> 
         "Guides/ReggeWheeler"}}, "Location" -> 
      "https://pacletserver.bhptoolkit.org"|>],
    Editable->False,
    SelectWithContents->True,
    Selectable->False], ",", 
   InterpretationBox[
    RowBox[{
     TagBox["PacletObject",
      "SummaryHead"], "[", 
     DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
      "Ready"}, 
      TemplateBox[{
        PaneSelectorBox[{False -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]],
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"ReggeWheeler\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.2.0\"", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}], True -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]],
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"ReggeWheeler\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.2.0\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Location: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                   "\"https://pacletserver.bhptoolkit.org\"", 
                    "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Description: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                    TagBox[
                    "\"A set of functions for computing solutions to the \
Regge Wheeler equation.\"", Short], "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}]}, 
         Dynamic[Typeset`open$$], ImageSize -> Automatic]},
       "SummaryPanel"],
      DynamicModuleValues:>{}], "]"}],
    PacletObject[<|
     "Name" -> "ReggeWheeler", "Version" -> "0.2.0", "WolframVersion" -> 
      "10.2+", "Creator" -> "Black Hole Perturbation Toolkit", "Description" -> 
      "A set of functions for computing solutions to the Regge Wheeler \
equation.", "URL" -> "https://bhptoolkit.org/ReggeWheeler", "License" -> 
      "MIT", "Extensions" -> {{
        "Kernel", "Root" -> "Kernel", "Context" -> {"ReggeWheeler`"}}, {
        "Documentation", "Language" -> "English", "MainPage" -> 
         "Guides/ReggeWheeler"}}, "Location" -> 
      "https://pacletserver.bhptoolkit.org"|>],
    Editable->False,
    SelectWithContents->True,
    Selectable->False], ",", 
   InterpretationBox[
    RowBox[{
     TagBox["PacletObject",
      "SummaryHead"], "[", 
     DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
      "Ready"}, 
      TemplateBox[{
        PaneSelectorBox[{False -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]],
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"ReggeWheeler\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.1.0\"", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}], True -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]],
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"ReggeWheeler\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.1.0\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Location: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                   "\"https://pacletserver.bhptoolkit.org\"", 
                    "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Description: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                    TagBox[
                    "\"A set of functions for computing solutions to the \
Regge Wheeler equation.\"", Short], "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}]}, 
         Dynamic[Typeset`open$$], ImageSize -> Automatic]},
       "SummaryPanel"],
      DynamicModuleValues:>{}], "]"}],
    PacletObject[<|
     "Name" -> "ReggeWheeler", "Version" -> "0.1.0", "WolframVersion" -> 
      "10.2+", "Creator" -> "Black Hole Perturbation Toolkit", "Description" -> 
      "A set of functions for computing solutions to the Regge Wheeler \
equation.", "URL" -> "https://bhptoolkit.org/ReggeWheeler", "License" -> 
      "MIT", "Extensions" -> {{
        "Kernel", "Root" -> "Kernel", "Context" -> {"ReggeWheeler`"}}, {
        "Documentation", "Language" -> "English", "MainPage" -> 
         "Guides/ReggeWheeler"}}, "Location" -> 
      "https://pacletserver.bhptoolkit.org"|>],
    Editable->False,
    SelectWithContents->True,
    Selectable->False], ",", 
   InterpretationBox[
    RowBox[{
     TagBox["PacletObject",
      "SummaryHead"], "[", 
     DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
      "Ready"}, 
      TemplateBox[{
        PaneSelectorBox[{False -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]],
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                   "\"SpinWeightedSpheroidalHarmonics\"", "SummaryItem"]}]}, {
                
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"1.0.1\"", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}], True -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]],
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                   "\"SpinWeightedSpheroidalHarmonics\"", "SummaryItem"]}]}, {
                
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"1.0.1\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Location: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                   "\"https://pacletserver.bhptoolkit.org\"", 
                    "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Description: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                    TagBox[
                    "\"A set of functions for computing spin-weighted \
spheroidal harmonics.\"", Short], "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}]}, 
         Dynamic[Typeset`open$$], ImageSize -> Automatic]},
       "SummaryPanel"],
      DynamicModuleValues:>{}], "]"}],
    PacletObject[<|
     "Name" -> "SpinWeightedSpheroidalHarmonics", "Version" -> "1.0.1", 
      "MathematicaVersion" -> "10.2+", "Creator" -> 
      "Black Hole Perturbation Toolkit", "Description" -> 
      "A set of functions for computing spin-weighted spheroidal harmonics.", 
      "URL" -> "https://bhptoolkit.org/SpinWeightedSpheroidalHarmonics/", 
      "License" -> "MIT", 
      "Extensions" -> {{
        "Kernel", "Root" -> "Kernel", 
         "Context" -> {"SpinWeightedSpheroidalHarmonics`"}}, {
        "Documentation", "Language" -> "English", "MainPage" -> 
         "Guides/SpinWeightedSpheroidalHarmonics"}}, "Location" -> 
      "https://pacletserver.bhptoolkit.org"|>],
    Editable->False,
    SelectWithContents->True,
    Selectable->False], ",", 
   InterpretationBox[
    RowBox[{
     TagBox["PacletObject",
      "SummaryHead"], "[", 
     DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
      "Ready"}, 
      TemplateBox[{
        PaneSelectorBox[{False -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]],
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                   "\"SpinWeightedSpheroidalHarmonics\"", "SummaryItem"]}]}, {
                
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"1.0.0\"", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}], True -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]],
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                   "\"SpinWeightedSpheroidalHarmonics\"", "SummaryItem"]}]}, {
                
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"1.0.0\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Location: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                   "\"https://pacletserver.bhptoolkit.org\"", 
                    "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Description: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                    TagBox[
                    "\"A set of functions for computing spin-weighted \
spheroidal harmonics.\"", Short], "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}]}, 
         Dynamic[Typeset`open$$], ImageSize -> Automatic]},
       "SummaryPanel"],
      DynamicModuleValues:>{}], "]"}],
    PacletObject[<|
     "Name" -> "SpinWeightedSpheroidalHarmonics", "Version" -> "1.0.0", 
      "MathematicaVersion" -> "10.2+", "Creator" -> 
      "Black Hole Perturbation Toolkit", "Description" -> 
      "A set of functions for computing spin-weighted spheroidal harmonics.", 
      "URL" -> "https://bhptoolkit.org/SpinWeightedSpheroidalHarmonics/", 
      "License" -> "MIT", 
      "Extensions" -> {{
        "Kernel", "Root" -> "Kernel", 
         "Context" -> {"SpinWeightedSpheroidalHarmonics`"}}, {
        "Documentation", "Language" -> "English", "MainPage" -> 
         "Guides/SpinWeightedSpheroidalHarmonics"}}, "Location" -> 
      "https://pacletserver.bhptoolkit.org"|>],
    Editable->False,
    SelectWithContents->True,
    Selectable->False], ",", 
   InterpretationBox[
    RowBox[{
     TagBox["PacletObject",
      "SummaryHead"], "[", 
     DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
      "Ready"}, 
      TemplateBox[{
        PaneSelectorBox[{False -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]],
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                   "\"SpinWeightedSpheroidalHarmonics\"", "SummaryItem"]}]}, {
                
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.3.0\"", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}], True -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]],
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                   "\"SpinWeightedSpheroidalHarmonics\"", "SummaryItem"]}]}, {
                
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.3.0\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Location: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                   "\"https://pacletserver.bhptoolkit.org\"", 
                    "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Description: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                    TagBox[
                    "\"A set of functions for computing spin-weighted \
spheroidal harmonics.\"", Short], "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}]}, 
         Dynamic[Typeset`open$$], ImageSize -> Automatic]},
       "SummaryPanel"],
      DynamicModuleValues:>{}], "]"}],
    PacletObject[<|
     "Name" -> "SpinWeightedSpheroidalHarmonics", "Version" -> "0.3.0", 
      "MathematicaVersion" -> "10.2+", "Creator" -> 
      "Black Hole Perturbation Toolkit", "Description" -> 
      "A set of functions for computing spin-weighted spheroidal harmonics.", 
      "URL" -> "https://bhptoolkit.org/SpinWeightedSpheroidalHarmonics/", 
      "License" -> "MIT", 
      "Extensions" -> {{
        "Kernel", "Root" -> "Kernel", 
         "Context" -> {"SpinWeightedSpheroidalHarmonics`"}}, {
        "Documentation", "Language" -> "English", "MainPage" -> 
         "Guides/SpinWeightedSpheroidalHarmonics"}}, "Location" -> 
      "https://pacletserver.bhptoolkit.org"|>],
    Editable->False,
    SelectWithContents->True,
    Selectable->False], ",", 
   InterpretationBox[
    RowBox[{
     TagBox["PacletObject",
      "SummaryHead"], "[", 
     DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
      "Ready"}, 
      TemplateBox[{
        PaneSelectorBox[{False -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]],
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                   "\"SpinWeightedSpheroidalHarmonics\"", "SummaryItem"]}]}, {
                
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.2.0\"", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}], True -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]],
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                   "\"SpinWeightedSpheroidalHarmonics\"", "SummaryItem"]}]}, {
                
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.2.0\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Location: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                   "\"https://pacletserver.bhptoolkit.org\"", 
                    "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Description: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                    TagBox[
                    "\"A set of functions for computing spin-weighted \
spheroidal harmonics.\"", Short], "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, 
               GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}]}, 
         Dynamic[Typeset`open$$], ImageSize -> Automatic]},
       "SummaryPanel"],
      DynamicModuleValues:>{}], "]"}],
    PacletObject[<|
     "Name" -> "SpinWeightedSpheroidalHarmonics", "Version" -> "0.2.0", 
      "MathematicaVersion" -> "10.2+", "Creator" -> 
      "Black Hole Perturbation Toolkit", "Description" -> 
      "A set of functions for computing spin-weighted spheroidal harmonics.", 
      "URL" -> "https://bhptoolkit.org/SpinWeightedSpheroidalHarmonics/", 
      "License" -> "MIT", 
      "Extensions" -> {{
        "Kernel", "Root" -> "Kernel", 
         "Context" -> {"SpinWeightedSpheroidalHarmonics`"}}, {
        "Documentation", "Language" -> "English", "MainPage" -> 
         "Guides/SpinWeightedSpheroidalHarmonics"}}, "Location" -> 
      "https://pacletserver.bhptoolkit.org"|>],
    Editable->False,
    SelectWithContents->True,
    Selectable->False], ",", 
   InterpretationBox[
    RowBox[{
     TagBox["PacletObject",
      "SummaryHead"], "[", 
     DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
      "Ready"}, 
      TemplateBox[{
        PaneSelectorBox[{False -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]],
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                   "\"SpinWeightedSpheroidalHarmonics\"", "SummaryItem"]}]}, {
                
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.1.0\"", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}], True -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]],
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                   "\"SpinWeightedSpheroidalHarmonics\"", "SummaryItem"]}]}, {
                
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.1.0\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Location: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                   "\"https://pacletserver.bhptoolkit.org\"", 
                    "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Description: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                    TagBox[
                    "\"A set of functions for computing spin-weighted \
spheroidal harmonics.\"", Short], "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}]}, 
         Dynamic[Typeset`open$$], ImageSize -> Automatic]},
       "SummaryPanel"],
      DynamicModuleValues:>{}], "]"}],
    PacletObject[<|
     "Name" -> "SpinWeightedSpheroidalHarmonics", "Version" -> "0.1.0", 
      "MathematicaVersion" -> "10.2+", "Creator" -> 
      "Black Hole Perturbation Toolkit", "Description" -> 
      "A set of functions for computing spin-weighted spheroidal harmonics.", 
      "URL" -> "https://bhptoolkit.org/SpinWeightedSpheroidalHarmonics/", 
      "License" -> "MIT License", 
      "Extensions" -> {{
        "Kernel", "Root" -> "Kernel", "Context" -> 
         "SpinWeightedSpheroidalHarmonics`"}, {
        "Documentation", "Language" -> "English", "MainPage" -> 
         "Guides/SpinWeightedSpheroidalHarmonics"}, {
        "Resource", "Root" -> "Tests"}}, "Location" -> 
      "https://pacletserver.bhptoolkit.org"|>],
    Editable->False,
    SelectWithContents->True,
    Selectable->False], ",", 
   InterpretationBox[
    RowBox[{
     TagBox["PacletObject",
      "SummaryHead"], "[", 
     DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
      "Ready"}, 
      TemplateBox[{
        PaneSelectorBox[{False -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]],
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"Teukolsky\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"1.0.4\"", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}], True -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]],
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"Teukolsky\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"1.0.4\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Location: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                   "\"https://pacletserver.bhptoolkit.org\"", 
                    "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Description: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                    TagBox[
                    "\"A set of functions for computing solutions to the \
Teukolsky equation.\"", Short], "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}]}, 
         Dynamic[Typeset`open$$], ImageSize -> Automatic]},
       "SummaryPanel"],
      DynamicModuleValues:>{}], "]"}],
    PacletObject[<|
     "Name" -> "Teukolsky", "Version" -> "1.0.4", "MathematicaVersion" -> 
      "10.2+", "Creator" -> "Black Hole Perturbation Toolkit", "Description" -> 
      "A set of functions for computing solutions to the Teukolsky equation.",
       "URL" -> "https://bhptoolkit.org/Teukolsky", "License" -> "MIT", 
      "Extensions" -> {{
        "Kernel", "Root" -> "Kernel", "Context" -> {"Teukolsky`"}}, {
        "Documentation", "Language" -> "English", "MainPage" -> 
         "Guides/Teukolsky"}}, "Location" -> 
      "https://pacletserver.bhptoolkit.org"|>],
    Editable->False,
    SelectWithContents->True,
    Selectable->False], ",", 
   InterpretationBox[
    RowBox[{
     TagBox["PacletObject",
      "SummaryHead"], "[", 
     DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
      "Ready"}, 
      TemplateBox[{
        PaneSelectorBox[{False -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]],
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"Teukolsky\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"1.0.3\"", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}], True -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]],
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"Teukolsky\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"1.0.3\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Location: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                   "\"https://pacletserver.bhptoolkit.org\"", 
                    "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Description: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                    TagBox[
                    "\"A set of functions for computing solutions to the \
Teukolsky equation.\"", Short], "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}]}, 
         Dynamic[Typeset`open$$], ImageSize -> Automatic]},
       "SummaryPanel"],
      DynamicModuleValues:>{}], "]"}],
    PacletObject[<|
     "Name" -> "Teukolsky", "Version" -> "1.0.3", "MathematicaVersion" -> 
      "10.2+", "Creator" -> "Black Hole Perturbation Toolkit", "Description" -> 
      "A set of functions for computing solutions to the Teukolsky equation.",
       "URL" -> "https://bhptoolkit.org/Teukolsky", "License" -> "MIT", 
      "Extensions" -> {{
        "Kernel", "Root" -> "Kernel", "Context" -> {"Teukolsky`"}}, {
        "Documentation", "Language" -> "English", "MainPage" -> 
         "Guides/Teukolsky"}}, "Location" -> 
      "https://pacletserver.bhptoolkit.org"|>],
    Editable->False,
    SelectWithContents->True,
    Selectable->False], ",", 
   InterpretationBox[
    RowBox[{
     TagBox["PacletObject",
      "SummaryHead"], "[", 
     DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
      "Ready"}, 
      TemplateBox[{
        PaneSelectorBox[{False -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]],
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"Teukolsky\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"1.0.2\"", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}], True -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]],
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"Teukolsky\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"1.0.2\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Location: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                   "\"https://pacletserver.bhptoolkit.org\"", 
                    "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Description: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                    TagBox[
                    "\"A set of functions for computing solutions to the \
Teukolsky equation.\"", Short], "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}]}, 
         Dynamic[Typeset`open$$], ImageSize -> Automatic]},
       "SummaryPanel"],
      DynamicModuleValues:>{}], "]"}],
    PacletObject[<|
     "Name" -> "Teukolsky", "Version" -> "1.0.2", "MathematicaVersion" -> 
      "10.2+", "Creator" -> "Black Hole Perturbation Toolkit", "Description" -> 
      "A set of functions for computing solutions to the Teukolsky equation.",
       "URL" -> "https://bhptoolkit.org/Teukolsky", "License" -> "MIT", 
      "Extensions" -> {{
        "Kernel", "Root" -> "Kernel", "Context" -> {"Teukolsky`"}}, {
        "Documentation", "Language" -> "English", "MainPage" -> 
         "Guides/Teukolsky"}}, "Location" -> 
      "https://pacletserver.bhptoolkit.org"|>],
    Editable->False,
    SelectWithContents->True,
    Selectable->False], ",", 
   InterpretationBox[
    RowBox[{
     TagBox["PacletObject",
      "SummaryHead"], "[", 
     DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
      "Ready"}, 
      TemplateBox[{
        PaneSelectorBox[{False -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]],
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"Teukolsky\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"1.0.1\"", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}], True -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]],
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"Teukolsky\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"1.0.1\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Location: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                   "\"https://pacletserver.bhptoolkit.org\"", 
                    "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Description: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                    TagBox[
                    "\"A set of functions for computing solutions to the \
Teukolsky equation.\"", Short], "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}]}, 
         Dynamic[Typeset`open$$], ImageSize -> Automatic]},
       "SummaryPanel"],
      DynamicModuleValues:>{}], "]"}],
    PacletObject[<|
     "Name" -> "Teukolsky", "Version" -> "1.0.1", "MathematicaVersion" -> 
      "10.2+", "Creator" -> "Black Hole Perturbation Toolkit", "Description" -> 
      "A set of functions for computing solutions to the Teukolsky equation.",
       "URL" -> "https://bhptoolkit.org/Teukolsky", "License" -> "MIT", 
      "Extensions" -> {{
        "Kernel", "Root" -> "Kernel", "Context" -> {"Teukolsky`"}}, {
        "Documentation", "Language" -> "English", "MainPage" -> 
         "Guides/Teukolsky"}}, "Location" -> 
      "https://pacletserver.bhptoolkit.org"|>],
    Editable->False,
    SelectWithContents->True,
    Selectable->False], ",", 
   InterpretationBox[
    RowBox[{
     TagBox["PacletObject",
      "SummaryHead"], "[", 
     DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
      "Ready"}, 
      TemplateBox[{
        PaneSelectorBox[{False -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]],
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"Teukolsky\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"1.0.0\"", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}], True -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]],
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"Teukolsky\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"1.0.0\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Location: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                   "\"https://pacletserver.bhptoolkit.org\"", 
                    "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Description: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                    TagBox[
                    "\"A set of functions for computing solutions to the \
Teukolsky equation.\"", Short], "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}]}, 
         Dynamic[Typeset`open$$], ImageSize -> Automatic]},
       "SummaryPanel"],
      DynamicModuleValues:>{}], "]"}],
    PacletObject[<|
     "Name" -> "Teukolsky", "Version" -> "1.0.0", "MathematicaVersion" -> 
      "10.2+", "Creator" -> "Black Hole Perturbation Toolkit", "Description" -> 
      "A set of functions for computing solutions to the Teukolsky equation.",
       "URL" -> "https://bhptoolkit.org/Teukolsky", "License" -> "MIT", 
      "Extensions" -> {{
        "Kernel", "Root" -> "Kernel", "Context" -> {"Teukolsky`"}}, {
        "Documentation", "Language" -> "English", "MainPage" -> 
         "Guides/Teukolsky"}}, "Location" -> 
      "https://pacletserver.bhptoolkit.org"|>],
    Editable->False,
    SelectWithContents->True,
    Selectable->False], ",", 
   InterpretationBox[
    RowBox[{
     TagBox["PacletObject",
      "SummaryHead"], "[", 
     DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
      "Ready"}, 
      TemplateBox[{
        PaneSelectorBox[{False -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]],
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"Teukolsky\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.3.0\"", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}], True -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]],
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"Teukolsky\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.3.0\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Location: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                   "\"https://pacletserver.bhptoolkit.org\"", 
                    "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Description: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                    TagBox[
                    "\"A set of functions for computing solutions to the \
Teukolsky equation.\"", Short], "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}]}, 
         Dynamic[Typeset`open$$], ImageSize -> Automatic]},
       "SummaryPanel"],
      DynamicModuleValues:>{}], "]"}],
    PacletObject[<|
     "Name" -> "Teukolsky", "Version" -> "0.3.0", "MathematicaVersion" -> 
      "10.2+", "Creator" -> "Black Hole Perturbation Toolkit", "Description" -> 
      "A set of functions for computing solutions to the Teukolsky equation.",
       "URL" -> "https://bhptoolkit.org/Teukolsky", "License" -> "MIT", 
      "Extensions" -> {{
        "Kernel", "Root" -> "Kernel", "Context" -> {"Teukolsky`"}}, {
        "Documentation", "Language" -> "English", "MainPage" -> 
         "Guides/Teukolsky"}}, "Location" -> 
      "https://pacletserver.bhptoolkit.org"|>],
    Editable->False,
    SelectWithContents->True,
    Selectable->False], ",", 
   InterpretationBox[
    RowBox[{
     TagBox["PacletObject",
      "SummaryHead"], "[", 
     DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
      "Ready"}, 
      TemplateBox[{
        PaneSelectorBox[{False -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]],
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"Teukolsky\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.2.0\"", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}], True -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]],
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"Teukolsky\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.2.0\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Location: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                   "\"https://pacletserver.bhptoolkit.org\"", 
                    "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Description: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                    TagBox[
                    "\"A set of functions for computing solutions to the \
Teukolsky equation.\"", Short], "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}]}, 
         Dynamic[Typeset`open$$], ImageSize -> Automatic]},
       "SummaryPanel"],
      DynamicModuleValues:>{}], "]"}],
    PacletObject[<|
     "Name" -> "Teukolsky", "Version" -> "0.2.0", "MathematicaVersion" -> 
      "10.2+", "Creator" -> "Black Hole Perturbation Toolkit", "Description" -> 
      "A set of functions for computing solutions to the Teukolsky equation.",
       "URL" -> "https://bhptoolkit.org/Teukolsky", "License" -> "MIT", 
      "Extensions" -> {{
        "Kernel", "Root" -> "Kernel", "Context" -> {"Teukolsky`"}}, {
        "Documentation", "Language" -> "English", "MainPage" -> 
         "Guides/Teukolsky"}}, "Location" -> 
      "https://pacletserver.bhptoolkit.org"|>],
    Editable->False,
    SelectWithContents->True,
    Selectable->False], ",", 
   InterpretationBox[
    RowBox[{
     TagBox["PacletObject",
      "SummaryHead"], "[", 
     DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
      "Ready"}, 
      TemplateBox[{
        PaneSelectorBox[{False -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]],
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"Teukolsky\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.1.0\"", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}], True -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]],
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"Teukolsky\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.1.0\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Location: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                   "\"https://pacletserver.bhptoolkit.org\"", 
                    "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Description: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                    TagBox[
                    "\"A set of functions for computing solutions to the \
Teukolsky equation.\"", Short], "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}]}, 
         Dynamic[Typeset`open$$], ImageSize -> Automatic]},
       "SummaryPanel"],
      DynamicModuleValues:>{}], "]"}],
    PacletObject[<|
     "Name" -> "Teukolsky", "Version" -> "0.1.0", "MathematicaVersion" -> 
      "10.2+", "Creator" -> "Black Hole Perturbation Toolkit", "Description" -> 
      "A set of functions for computing solutions to the Teukolsky equation.",
       "URL" -> "https://bhptoolkit.org/Teukolsky", "License" -> "MIT", 
      "Extensions" -> {{
        "Kernel", "Root" -> "Kernel", "Context" -> {"Teukolsky`"}}, {
        "Documentation", "Language" -> "English", "MainPage" -> 
         "Guides/Teukolsky"}}, "Location" -> 
      "https://pacletserver.bhptoolkit.org"|>],
    Editable->False,
    SelectWithContents->True,
    Selectable->False], ",", 
   InterpretationBox[
    RowBox[{
     TagBox["PacletObject",
      "SummaryHead"], "[", 
     DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
      "Ready"}, 
      TemplateBox[{
        PaneSelectorBox[{False -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]],
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"TInvar\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"1.0.0\"", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}], True -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]],
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"TInvar\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"1.0.0\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Location: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                   "\"https://pacletserver.bhptoolkit.org\"", 
                    "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Description: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                    TagBox[
                    "\"A set of functions for canonicalization of expressions \
involving the Riemann tensor\"", Short], "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}]}, 
         Dynamic[Typeset`open$$], ImageSize -> Automatic]},
       "SummaryPanel"],
      DynamicModuleValues:>{}], "]"}],
    PacletObject[<|
     "Name" -> "TInvar", "Version" -> "1.0.0", "MathematicaVersion" -> 
      "10.2+", "Creator" -> 
      "Kevin Kiely, Barry Wardell, Adrian Ottewill, Jose M. Martin-Garcia", 
      "Description" -> 
      "A set of functions for canonicalization of expressions involving the \
Riemann tensor", "URL" -> "https://bhptoolkit.org/TInvar", "License" -> "GPL",
       "Extensions" -> {{
        "Kernel", "Root" -> "Kernel", "Context" -> {"xAct`TInvar`"}}, {
        "Documentation", "Language" -> "English", "MainPage" -> 
         "Guides/TInvar"}, {"Asset", "Assets" -> {{"Riemann", "Riemann"}}}}, 
      "Location" -> "https://pacletserver.bhptoolkit.org"|>],
    Editable->False,
    SelectWithContents->True,
    Selectable->False], ",", 
   InterpretationBox[
    RowBox[{
     TagBox["PacletObject",
      "SummaryHead"], "[", 
     DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
      "Ready"}, 
      TemplateBox[{
        PaneSelectorBox[{False -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]],
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"TInvar\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.4.0\"", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}], True -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]],
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{
                Thickness[0.0416667], {
                 FaceForm[{
                   RGBColor[0.961, 0.961, 0.961], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {
                  0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{
                  12.5454, 22.5972}, {7.5464, 20.5002}, {2.5454, 18.4022}, {
                  2.5454, 12.5982}, {2.5454, 12.5972}, {2.5454, 6.7952}, {
                  7.5454, 4.6962}, {7.546, 4.6972}, {12.5454, 2.5992}, {
                  17.5454, 4.6972}, {17.5454, 4.6962}, {22.5454, 6.7952}, {
                  22.5454, 12.5972}, {22.5454, 12.5982}, {22.5454, 
                  18.4022}}}]}, {
                 FaceForm[{
                   RGBColor[0.898, 0.898, 0.898], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 8.3359}, {17.125, 
                  14.0569}, {16.875, 14.0569}, {16.875, 8.3359}, {17., 
                  8.1169}, {21.952, 6.0399}, {22.049, 6.2709}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 8.3359}, {7.125, 
                  14.0569}, {6.875, 14.0569}, {6.875, 8.3359}, {1.952, 
                  6.2709}, {2.048, 6.0399}, {7., 8.1169}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8745, 6.2383}, {6.9515, 4.1733}, {
                  7.0475, 3.9423}, {11.9995, 6.0193}, {16.9515, 3.9423}, {
                  17.0475, 4.1733}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{17.125, 14.1392}, {17.125, 
                  19.8602}, {16.875, 19.8602}, {16.875, 14.1392}, {17., 
                  13.9202}, {21.952, 11.8432}, {22.049, 12.0742}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}}}, {{{7.125, 14.1392}, {7.125, 
                  19.8602}, {6.875, 19.8602}, {6.875, 14.1392}, {1.952, 
                  12.0742}, {2.048, 11.8432}, {7., 13.9202}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.8746, 21.3633}, {11.8746, 18.3563}, {
                  11.9996, 18.3033}, {12.1246, 18.3563}, {12.1246, 21.3633}, {
                  11.9996, 21.4153}}}]}, {
                 FaceForm[{
                   RGBColor[0.749, 0.749, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
                   3}}}, {{{8.292, 19.8594}, {12., 21.4154}, {15.707, 
                   19.8594}, {12., 18.3034}}, {{17.5, 19.5274}, {17.5, 
                   20.1924}, {12., 22.5004}, {6.5, 20.1924}, {6.5, 19.5284}, {
                   12., 17.2194}, {12., 17.2194}, {15.7, 18.7724}, {17.5, 
                   19.5274}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{11.5, 8.5156}, {11.5, 6.4876}, {11.5, 
                  5.4026}, {12.5, 5.8226}, {12.5, 8.5156}, {12., 8.3056}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 6.4873}, {17.5, 
                   4.8083}, {17.5, 9.5283}, {21.5, 11.2073}}, {{21.5, 
                   12.7113}, {21.5, 12.2913}, {17., 10.4033}, {16.5, 
                   10.6133}, {16.5, 10.1943}, {15.707, 9.8613}, {16.5, 
                   9.5283}, {16.5, 4.8083}, {16.5, 4.8093}, {16.5, 4.3903}, {
                   15.707, 4.0573}, {17., 3.5143}, {22.5, 5.8223}, {22.5, 
                   12.2913}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{6.5, 4.8086}, {2.5, 
                   6.4876}, {2.5, 11.2066}, {6.5, 9.5286}}, {{7.5, 9.1096}, {
                   7.5, 9.1096}, {7.5, 9.5286}, {8.292, 9.8616}, {7.5, 
                   10.1936}, {7.5, 10.6136}, {7., 10.4036}, {2.5, 12.2906}, {
                   2.5, 12.7106}, {1.5, 12.2916}, {1.5, 5.8226}, {7., 
                   3.5146}, {8.293, 4.0576}, {7.5, 4.3906}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{3.2925, 17.7622}, {7.0005, 
                   19.3182}, {10.7075, 17.7622}, {7.0005, 16.2062}}, {{6.5005,
                    10.6122}, {2.5005, 12.2912}, {2.5005, 17.0102}, {6.5005, 
                   15.3322}}, {{7.5005, 10.1932}, {7.5005, 10.6122}, {7.5005, 
                   15.3322}, {12.0005, 17.2202}, {12.5005, 17.0102}, {12.5005,
                    18.0952}, {7.0005, 20.4032}, {1.5005, 18.0952}, {1.5005, 
                   11.6262}, {7.0005, 9.3182}, {8.2935, 9.8612}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{21.5, 12.291}, {17.5, 
                   10.612}, {17.5, 15.332}, {21.5, 17.01}}, {{13.293, 
                   17.762}, {17., 19.318}, {20.708, 17.762}, {17., 
                   16.207}}, {{17., 20.403}, {11.5, 18.095}, {11.5, 17.01}, {
                   12., 17.22}, {16.5, 15.332}, {16.5, 10.612}, {16.5, 
                   10.194}, {15.706, 9.861}, {17., 9.318}, {22.5, 11.626}, {
                   22.5, 18.095}}}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}, {0, 1, 0}, {0, 1, 0}}}, {{{16.4995, 4.3906}, {12.4995, 
                   2.7116}, {12.4995, 7.4316}, {16.4995, 9.1096}}, {{11.4995, 
                   2.7116}, {7.4995, 4.3906}, {7.4995, 9.1096}, {11.4995, 
                   7.4316}}, {{16.4995, 10.6136}, {16.4995, 10.1946}, {
                   11.9995, 8.3056}, {8.2915, 9.8616}, {7.4995, 10.1936}, {
                   7.4995, 10.6146}, {6.4995, 10.1946}, {6.4995, 3.7256}, {
                   11.9995, 1.4176}, {17.4995, 3.7256}, {17.4995, 
                   10.1946}}}]}, {
                 FaceForm[{
                   RGBColor[0.965, 0.765, 0.749], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}}}, {{{12., 17.6616}, {16.945, 15.5856}, {
                  16.945, 9.9376}, {12., 7.8636}, {7.055, 9.9376}, {7.055, 
                  15.5856}}}]}, {
                 FaceForm[{
                   RGBColor[0.91, 0.655, 0.635], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                  0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}}}, {{{12.125,
                   17.7627}, {11.875, 17.7627}, {11.875, 12.0407}, {6.952, 
                  9.9757}, {7.048, 9.7447}, {12., 11.8227}, {16.952, 
                  9.7447}, {17.048, 9.9757}, {12.125, 12.0407}}}]}, {
                 FaceForm[{
                   RGBColor[0.867, 0.067, 0.], 
                   Opacity[1.]}], 
                 
                 FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 
                   0}, {0, 1, 0}, {0, 1, 0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 
                   0}}, {{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
                   0}}}, {{{12.5, 8.5146}, {12.5, 13.2336}, {16.5, 14.9116}, {
                   16.5, 10.1926}}, {{7.5, 14.9116}, {11.5, 13.2336}, {11.5, 
                   8.5146}, {7.5, 10.1926}}, {{15.708, 15.6636}, {12., 
                   14.1086}, {8.292, 15.6636}, {12., 17.2206}}, {{12., 
                   18.3046}, {6.5, 15.9956}, {6.5, 9.5286}, {12., 7.2206}, {
                   17.5, 9.5286}, {17.5, 15.9956}}}]}}, AspectRatio -> 
               Automatic, ImageSize -> {24., 24.}, 
               PlotRange -> {{0., 24.}, {0., 24.}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Name: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"TInvar\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Version: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"0.4.0\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Location: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                   "\"https://pacletserver.bhptoolkit.org\"", 
                    "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Description: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                    TagBox[
                    "\"A set of functions for canonicalization of expressions \
involving the Riemann tensor\"", Short], "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}]}, 
         Dynamic[Typeset`open$$], ImageSize -> Automatic]},
       "SummaryPanel"],
      DynamicModuleValues:>{}], "]"}],
    PacletObject[<|
     "Name" -> "TInvar", "Version" -> "0.4.0", "MathematicaVersion" -> 
      "10.2+", "Creator" -> 
      "Kevin Kiely, Barry Wardell, Adrian Ottewill, Jose M. Martin-Garcia", 
      "Description" -> 
      "A set of functions for canonicalization of expressions involving the \
Riemann tensor", "URL" -> "https://bhptoolkit.org/TInvar", "License" -> "GPL",
       "Extensions" -> {{
        "Kernel", "Root" -> "Kernel", "Context" -> {"xAct`TInvar`"}}, {
        "Documentation", "Language" -> "English", "MainPage" -> 
         "Guides/TInvar"}, {"Asset", "Assets" -> {{"Riemann", "Riemann"}}}}, 
      "Location" -> "https://pacletserver.bhptoolkit.org"|>],
    Editable->False,
    SelectWithContents->True,
    Selectable->False]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9457713388955812`*^9, 3.9457732910488863`*^9, 3.9458384903150806`*^9, {
   3.9458406319916744`*^9, 3.9458406546708946`*^9}},
 CellLabel->"Out[20]=",ExpressionUUID->"7c2e6703-8fa9-6344-88bc-f459f564804f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Extracting the memory expressions (version 0.5.0 of the package or newer)\
\>", "Section",ExpressionUUID->"e1a05414-b864-47c8-81a0-61a1892b0841"],

Cell[BoxData[
 RowBox[{"<<", "PostNewtonianSelfForce`"}]], "Code",
 InitializationCell->False,
 CellChangeTimes->{{3.945771077242731*^9, 3.945771082146201*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"b21fb5bb-2be5-40f6-a0ce-163c993f95a4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"List", " ", "all", " ", "available", " ", "PN", " ", "series"}], 
   "*)"}], "\n", 
  RowBox[{
   RowBox[{"PostNewtonianExpansion", "[", "]"}], "\n", "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"Save", " ", "the", " ", "l"}], "=", "2"}], ",", " ", 
     RowBox[{"m", "=", 
      RowBox[{"0", " ", "memory", " ", "to", " ", "variables"}]}]}], "*)"}], 
   "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"PNSFMemh", "[", 
      RowBox[{"2", ",", "0"}], "]"}], " ", "=", " ", 
     RowBox[{
     "PostNewtonianExpansion", "[", "\"\<Kerr/Circular/Memory/h-l2m0\>\"", 
      "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"PNSFMemhdot", "[", 
      RowBox[{"2", ",", "0"}], "]"}], " ", "=", " ", 
     RowBox[{
     "PostNewtonianExpansion", "[", "\"\<Kerr/Circular/Memory/hdot-l2m0\>\"", 
      "]"}]}], ";"}], "\n", "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"If", " ", "using", " ", "windows", " ", 
      RowBox[{"(", 
       RowBox[{"package", " ", "version", " ", "0.5", ".0"}], ")"}]}], ":"}], 
    "*)"}], "\n", "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"PNSFMemh", "[", 
       RowBox[{"2", ",", "0"}], "]"}], " ", "=", " ", 
      RowBox[{
      "PostNewtonianExpansion", "[", 
       "\"\<Kerr\\\\Circular\\\\Memory\\\\h-l2m0\>\"", "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"PNSFMemhdot", "[", 
       RowBox[{"2", ",", "0"}], "]"}], " ", "=", " ", 
      RowBox[{
      "PostNewtonianExpansion", "[", 
       "\"\<Kerr\\\\Circular\\\\Memory\\\\hdot-l2m0\>\"", "]"}]}], ";"}], 
    "*)"}], "\n", "\n", 
   RowBox[{"(*", 
    RowBox[{
    "Extract", " ", "the", " ", "memory", " ", "expressions", " ", "as", " ", 
     "in", " ", "the", " ", "paper"}], "*)"}], "\n", 
   RowBox[{
    RowBox[{"PNSFMemh", "[", 
     RowBox[{"2", ",", "0"}], "]"}], "[", "\"\<Series\>\"", "]"}], "\n", 
   RowBox[{
    RowBox[{"PNSFMemhdot", "[", 
     RowBox[{"2", ",", "0"}], "]"}], "[", "\"\<Series\>\"", "]"}]}]}]], "Code",\

 InitializationCell->False,
 CellChangeTimes->{{3.945771099205157*^9, 3.945771115164998*^9}, {
  3.94577146873811*^9, 3.945771514652332*^9}, {3.945838544055401*^9, 
  3.9458386175189095`*^9}, {3.945839291345705*^9, 3.945839297353422*^9}, {
  3.9458406481323566`*^9, 
  3.945840667598133*^9}},ExpressionUUID->"793bd438-a330-4aa8-8ff3-\
6796122fa52c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"\\\\Kerr\\\\Circular\\\\Flux\\\\Energy\\\\Horizon\"\>", 
   ",", "\<\"\\\\Kerr\\\\Circular\\\\Flux\\\\Energy\\\\Infinity\"\>", 
   ",", "\<\"\\\\Kerr\\\\Circular\\\\Local\\\\RedShift\"\>", 
   ",", "\<\"\\\\Kerr\\\\Circular\\\\Local\\\\Spin\"\>", 
   ",", "\<\"\\\\Kerr\\\\Circular\\\\Memory\\\\hdot-l10m0\"\>", 
   ",", "\<\"\\\\Kerr\\\\Circular\\\\Memory\\\\hdot-l12m0\"\>", 
   ",", "\<\"\\\\Kerr\\\\Circular\\\\Memory\\\\hdot-l14m0\"\>", 
   ",", "\<\"\\\\Kerr\\\\Circular\\\\Memory\\\\hdot-l2m0\"\>", 
   ",", "\<\"\\\\Kerr\\\\Circular\\\\Memory\\\\hdot-l4m0\"\>", 
   ",", "\<\"\\\\Kerr\\\\Circular\\\\Memory\\\\hdot-l6m0\"\>", 
   ",", "\<\"\\\\Kerr\\\\Circular\\\\Memory\\\\hdot-l8m0\"\>", 
   ",", "\<\"\\\\Kerr\\\\Circular\\\\Memory\\\\h-l10m0\"\>", 
   ",", "\<\"\\\\Kerr\\\\Circular\\\\Memory\\\\h-l12m0\"\>", 
   ",", "\<\"\\\\Kerr\\\\Circular\\\\Memory\\\\h-l14m0\"\>", 
   ",", "\<\"\\\\Kerr\\\\Circular\\\\Memory\\\\h-l2m0\"\>", 
   ",", "\<\"\\\\Kerr\\\\Circular\\\\Memory\\\\h-l4m0\"\>", 
   ",", "\<\"\\\\Kerr\\\\Circular\\\\Memory\\\\h-l6m0\"\>", 
   ",", "\<\"\\\\Kerr\\\\Circular\\\\Memory\\\\h-l8m0\"\>", 
   ",", "\<\"\\\\Kerr\\\\Eccentric\\\\Local\\\\Redshift\"\>", 
   ",", "\<\"\\\\Kerr\\\\Generic\\\\Flux\\\\EInfinity-v\"\>", 
   ",", "\<\"\\\\Kerr\\\\Spherical\\\\Flux\\\\AngularMomentum\\\\Horizon\"\>",
    ",", "\<\"\\\\Kerr\\\\Spherical\\\\Flux\\\\AngularMomentum\\\\Infinity\"\>\
", ",", "\<\"\\\\Kerr\\\\Spherical\\\\Flux\\\\Energy\\\\Horizon\"\>", 
   ",", "\<\"\\\\Kerr\\\\Spherical\\\\Flux\\\\Energy\\\\Infinity\"\>", 
   ",", "\<\"\\\\Kerr\\\\Spherical\\\\Orbit\\\\AngularMomentum\"\>", 
   ",", "\<\"\\\\Kerr\\\\Spherical\\\\Orbit\\\\AzimuthalFrequency\"\>", 
   ",", "\<\"\\\\Kerr\\\\Spherical\\\\Orbit\\\\CarterConstant\"\>", 
   ",", "\<\"\\\\Kerr\\\\Spherical\\\\Orbit\\\\Energy\"\>", 
   ",", "\<\"\\\\Kerr\\\\Spherical\\\\Orbit\\\\PolarFrequency\"\>", 
   ",", "\<\"\\\\Schwarzschild\\\\Circular\\\\Flux\\\\Horizon\"\>", 
   ",", "\<\"\\\\Schwarzschild\\\\Circular\\\\Flux\\\\Infinity-l2m1\"\>", 
   ",", "\<\"\\\\Schwarzschild\\\\Circular\\\\Flux\\\\Infinity-l2m2\"\>", 
   ",", "\<\"\\\\Schwarzschild\\\\Circular\\\\Flux\\\\Infinity-l3m1\"\>", 
   ",", "\<\"\\\\Schwarzschild\\\\Circular\\\\Flux\\\\Infinity-l3m2\"\>", 
   ",", "\<\"\\\\Schwarzschild\\\\Circular\\\\Flux\\\\Infinity-l3m3\"\>", 
   ",", "\<\"\\\\Schwarzschild\\\\Circular\\\\Flux\\\\Infinity-l4m1\"\>", 
   ",", "\<\"\\\\Schwarzschild\\\\Circular\\\\Flux\\\\Infinity-l4m2\"\>", 
   ",", "\<\"\\\\Schwarzschild\\\\Circular\\\\Flux\\\\Infinity-l4m3\"\>", 
   ",", "\<\"\\\\Schwarzschild\\\\Circular\\\\Flux\\\\Infinity-l4m4\"\>", 
   ",", "\<\"\\\\Schwarzschild\\\\Circular\\\\Flux\\\\Infinity-l5m1\"\>", 
   ",", "\<\"\\\\Schwarzschild\\\\Circular\\\\Flux\\\\Infinity-l5m2\"\>", 
   ",", "\<\"\\\\Schwarzschild\\\\Circular\\\\Flux\\\\Infinity-l5m3\"\>", 
   ",", "\<\"\\\\Schwarzschild\\\\Circular\\\\Flux\\\\Infinity-l5m4\"\>", 
   ",", "\<\"\\\\Schwarzschild\\\\Circular\\\\Flux\\\\Infinity-l5m5\"\>", 
   ",", "\<\"\\\\Schwarzschild\\\\Circular\\\\Flux\\\\Infinity\"\>", 
   ",", "\<\"\\\\Schwarzschild\\\\Circular\\\\Flux\\\\Spin\\\\Infinity-l2m1\"\
\>", ",", "\<\"\\\\Schwarzschild\\\\Circular\\\\Flux\\\\Spin\\\\Infinity-l2m2\
\"\>", ",", \
"\<\"\\\\Schwarzschild\\\\Circular\\\\Flux\\\\Spin\\\\Infinity-l3m1\"\>", 
   ",", "\<\"\\\\Schwarzschild\\\\Circular\\\\Flux\\\\Spin\\\\Infinity-l3m2\"\
\>", ",", "\<\"\\\\Schwarzschild\\\\Circular\\\\Flux\\\\Spin\\\\Infinity-l3m3\
\"\>", ",", \
"\<\"\\\\Schwarzschild\\\\Circular\\\\Flux\\\\Spin\\\\Infinity-l4m1\"\>", 
   ",", "\<\"\\\\Schwarzschild\\\\Circular\\\\Flux\\\\Spin\\\\Infinity-l4m2\"\
\>", ",", "\<\"\\\\Schwarzschild\\\\Circular\\\\Flux\\\\Spin\\\\Infinity-l4m3\
\"\>", ",", \
"\<\"\\\\Schwarzschild\\\\Circular\\\\Flux\\\\Spin\\\\Infinity-l4m4\"\>", 
   ",", "\<\"\\\\Schwarzschild\\\\Circular\\\\Flux\\\\Spin\\\\Infinity-l5m1\"\
\>", ",", "\<\"\\\\Schwarzschild\\\\Circular\\\\Flux\\\\Spin\\\\Infinity-l5m2\
\"\>", ",", \
"\<\"\\\\Schwarzschild\\\\Circular\\\\Flux\\\\Spin\\\\Infinity-l5m3\"\>", ",",
    "\<\"\\\\Schwarzschild\\\\Circular\\\\Flux\\\\Spin\\\\Infinity-l5m4\"\>", 
   ",", "\<\"\\\\Schwarzschild\\\\Circular\\\\Flux\\\\Spin\\\\Infinity-l5m5\"\
\>", ",", "\<\"\\\\Schwarzschild\\\\Circular\\\\Flux\\\\Spin\\\\Infinity-l6m1\
\"\>", ",", \
"\<\"\\\\Schwarzschild\\\\Circular\\\\Flux\\\\Spin\\\\Infinity-l6m2\"\>", 
   ",", "\<\"\\\\Schwarzschild\\\\Circular\\\\Flux\\\\Spin\\\\Infinity-l6m3\"\
\>", ",", "\<\"\\\\Schwarzschild\\\\Circular\\\\Flux\\\\Spin\\\\Infinity-l6m4\
\"\>", ",", \
"\<\"\\\\Schwarzschild\\\\Circular\\\\Flux\\\\Spin\\\\Infinity-l6m5\"\>", 
   ",", "\<\"\\\\Schwarzschild\\\\Circular\\\\Flux\\\\Spin\\\\Infinity-l6m6\"\
\>", ",", "\<\"\\\\Schwarzschild\\\\Circular\\\\Flux\\\\Spin\\\\Infinity-l7m1\
\"\>", ",", \
"\<\"\\\\Schwarzschild\\\\Circular\\\\Flux\\\\Spin\\\\Infinity-l7m2\"\>", 
   ",", "\<\"\\\\Schwarzschild\\\\Circular\\\\Flux\\\\Spin\\\\Infinity-l7m3\"\
\>", ",", "\<\"\\\\Schwarzschild\\\\Circular\\\\Flux\\\\Spin\\\\Infinity-l7m4\
\"\>", ",", \
"\<\"\\\\Schwarzschild\\\\Circular\\\\Flux\\\\Spin\\\\Infinity-l7m5\"\>", 
   ",", "\<\"\\\\Schwarzschild\\\\Circular\\\\Flux\\\\Spin\\\\Infinity-l7m6\"\
\>", ",", "\<\"\\\\Schwarzschild\\\\Circular\\\\Flux\\\\Spin\\\\Infinity-l7m7\
\"\>", ",", "\<\"\\\\Schwarzschild\\\\Circular\\\\Local\\\\RedShift\"\>", 
   ",", "\<\"\\\\Schwarzschild\\\\Circular\\\\Local\\\\Spin\\\\dEdt\"\>", 
   ",", "\<\"\\\\Schwarzschild\\\\Circular\\\\Local\\\\Spin\"\>", 
   ",", "\<\"\\\\Schwarzschild\\\\Circular\\\\Local\\\\Tidal-lambdaB\"\>", 
   ",", "\<\"\\\\Schwarzschild\\\\Circular\\\\Local\\\\Tidal-lambdaE1\"\>", 
   ",", "\<\"\\\\Schwarzschild\\\\Circular\\\\Local\\\\Tidal-lambdaE2\"\>", 
   ",", "\<\"\\\\Schwarzschild\\\\Circular\\\\Local\\\\Tidal-lambdaE3\"\>", 
   ",", "\<\"\\\\Schwarzschild\\\\Eccentric\\\\Flux\\\\EHorizon\"\>", 
   ",", "\<\"\\\\Schwarzschild\\\\Eccentric\\\\Flux\\\\EInfinity\"\>", 
   ",", "\<\"\\\\Schwarzschild\\\\Eccentric\\\\Flux\\\\LHorizon\"\>", 
   ",", "\<\"\\\\Schwarzschild\\\\Eccentric\\\\Flux\\\\LInfinity\"\>", 
   ",", "\<\"\\\\Schwarzschild\\\\Eccentric\\\\Local\\\\RedShift-ey\"\>", 
   ",", "\<\"\\\\Schwarzschild\\\\Eccentric\\\\Local\\\\RedShift\"\>", 
   ",", "\<\"\\\\Schwarzschild\\\\Eccentric\\\\Local\\\\Redshifty\"\>", 
   ",", "\<\"\\\\Schwarzschild\\\\Eccentric\\\\Local\\\\Spin\"\>", 
   ",", "\<\"\\\\Schwarzschild\\\\Eccentric\\\\Local\\\\Spiny\"\>"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.945771339057325*^9, {3.945771494013842*^9, 3.9457715158949842`*^9}, 
   3.945773291081246*^9, 3.945838496419943*^9, {3.9458406321568985`*^9, 
   3.945840654909897*^9}},
 CellLabel->"Out[23]=",ExpressionUUID->"c6fe660e-3ea2-5248-abf9-cda18222590a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     FractionBox["2", "7"], " ", 
     SqrtBox[
      FractionBox[
       RowBox[{"10", " ", "\[Pi]"}], "3"]], " ", "y"}]}], "+", 
   FractionBox[
    RowBox[{"4075", " ", 
     SqrtBox[
      FractionBox[
       RowBox[{"5", " ", "\[Pi]"}], "6"]], " ", 
     SuperscriptBox["y", "2"]}], "7056"], "-", 
   RowBox[{
    FractionBox["1303", "168"], " ", 
    RowBox[{"(", 
     RowBox[{"a", " ", 
      SqrtBox[
       FractionBox["\[Pi]", "30"]]}], ")"}], " ", 
    SuperscriptBox["y", 
     RowBox[{"5", "/", "2"}]]}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"151877213", "+", 
       RowBox[{"69155856", " ", 
        SuperscriptBox["a", "2"]}]}], ")"}], " ", 
     SqrtBox[
      FractionBox[
       RowBox[{"5", " ", "\[Pi]"}], "6"]], " ", 
     SuperscriptBox["y", "3"]}], "117355392"], "+", 
   FractionBox[
    RowBox[{
     SqrtBox[
      FractionBox[
       RowBox[{"5", " ", "\[Pi]"}], "6"]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4936811"}], " ", "a"}], "-", 
       RowBox[{"145152", " ", 
        SuperscriptBox["a", "3"]}], "+", 
       RowBox[{"510048", " ", "\[Pi]"}]}], ")"}], " ", 
     SuperscriptBox["y", 
      RowBox[{"7", "/", "2"}]]}], "1185408"], "+", 
   FractionBox[
    RowBox[{
     SqrtBox[
      FractionBox["\[Pi]", "30"]], " ", 
     RowBox[{"(", 
      RowBox[{"4397711103307", "+", 
       RowBox[{"1682053944480", " ", 
        SuperscriptBox["a", "2"]}], "+", 
       RowBox[{"31899329280", " ", "a", " ", "\[Pi]"}]}], ")"}], " ", 
     SuperscriptBox["y", "4"]}], "186403037184"], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        FractionBox[
         RowBox[{"5", " ", "\[Pi]"}], "6"]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"38587083163", " ", "a"}], "+", 
         RowBox[{"701609040", " ", 
          SuperscriptBox["a", "3"]}], "+", 
         RowBox[{"1840880208", " ", "\[Pi]"}], "+", 
         RowBox[{"57480192", " ", 
          SuperscriptBox["a", "2"], " ", "\[Pi]"}]}], ")"}]}], ")"}], " ", 
     SuperscriptBox["y", 
      RowBox[{"9", "/", "2"}]]}], "2414168064"], "-", 
   RowBox[{
    FractionBox["1", "142095035245363200"], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        FractionBox["\[Pi]", "30"]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "21373614805069828883"}], "-", 
         RowBox[{"7408015433739320400", " ", 
          SuperscriptBox["a", "2"]}], "+", 
         RowBox[{"631974012782112000", " ", 
          SuperscriptBox["a", "4"]}], "-", 
         RowBox[{"40598581498675200", " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["a", "2"]}]]}], "-", 
         RowBox[{"527781559482777600", " ", 
          SuperscriptBox["a", "2"], " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["a", "2"]}]]}], "-", 
         RowBox[{"243591488992051200", " ", 
          SuperscriptBox["a", "4"], " ", 
          SqrtBox[
           RowBox[{"1", "-", 
            SuperscriptBox["a", "2"]}]]}], "+", 
         RowBox[{"851804623342632960", " ", "EulerGamma"}], "+", 
         RowBox[{"425902311671316480", " ", "Logy"}], "-", 
         RowBox[{"1272456618612379200", " ", "a", " ", "\[Pi]"}], "-", 
         RowBox[{"243591488992051200", " ", 
          SuperscriptBox["a", "3"], " ", "\[Pi]"}], "+", 
         RowBox[{"134361972102758400", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "-", 
         RowBox[{"763062981282201600", " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "+", 
         RowBox[{"2453780337136128000", " ", 
          RowBox[{"Log", "[", "3", "]"}]}], "-", 
         RowBox[{"81197162997350400", " ", "\[ImaginaryI]", " ", "a", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"3", "-", 
             FractionBox[
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "a"}], 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["a", "2"]}]]]}]}], "]"}]}], "-", 
         RowBox[{"243591488992051200", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["a", "3"], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"3", "-", 
             FractionBox[
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "a"}], 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["a", "2"]}]]]}]}], "]"}]}], "+", 
         RowBox[{"81197162997350400", " ", "\[ImaginaryI]", " ", "a", " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"3", "+", 
             FractionBox[
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "a"}], 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["a", "2"]}]]]}]}], "]"}]}], "+", 
         RowBox[{"243591488992051200", " ", "\[ImaginaryI]", " ", 
          SuperscriptBox["a", "3"], " ", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"3", "+", 
             FractionBox[
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "a"}], 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["a", "2"]}]]]}]}], "]"}]}]}], ")"}]}], ")"}], 
     " ", 
     SuperscriptBox["y", "5"]}]}], "-", 
   RowBox[{
    FractionBox["1", "1353286049955840"], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SqrtBox[
        FractionBox["\[Pi]", "30"]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"376568705459465749", " ", "a"}], "+", 
         RowBox[{"23794293365388000", " ", 
          SuperscriptBox["a", "3"]}], "-", 
         RowBox[{"2505242554214400", " ", 
          SuperscriptBox["a", "5"]}], "-", 
         RowBox[{"1472685437583360", " ", "a", " ", "EulerGamma"}], "-", 
         RowBox[{"736342718791680", " ", "a", " ", "Logy"}], "+", 
         RowBox[{"32894176997996160", " ", "\[Pi]"}], "+", 
         RowBox[{"2901674936160000", " ", 
          SuperscriptBox["a", "2"], " ", "\[Pi]"}], "+", 
         RowBox[{"336856917196800", " ", "a", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "-", 
         RowBox[{"2599168445153280", " ", "a", " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], ")"}], " ", 
     SuperscriptBox["y", 
      RowBox[{"11", "/", "2"}]]}]}], "+", 
   RowBox[{
    FractionBox["1", "12535073817369471457689600"], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"11395295498852099051817600", " ", 
        SqrtBox["30"], " ", "a", " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"3", "/", "2"}]]}], "+", 
       RowBox[{"3019442458080751576473600", " ", 
        SqrtBox["30"], " ", 
        SuperscriptBox["a", "3"], " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"3", "/", "2"}]]}], "+", 
       RowBox[{"1227060170666043223910400", " ", 
        SqrtBox["30"], " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"5", "/", "2"}]]}], "+", 
       RowBox[{"74613534627199234867200", " ", 
        SqrtBox["30"], " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"5", "/", "2"}]]}], "+", 
       RowBox[{"111019431688773404609141545", " ", 
        SqrtBox[
         RowBox[{"30", " ", "\[Pi]"}]]}], "+", 
       RowBox[{"87495763559958134397080064", " ", 
        SuperscriptBox["a", "2"], " ", 
        SqrtBox[
         RowBox[{"30", " ", "\[Pi]"}]]}], "-", 
       RowBox[{"14897651850405294998227200", " ", 
        SuperscriptBox["a", "4"], " ", 
        SqrtBox[
         RowBox[{"30", " ", "\[Pi]"}]]}], "-", 
       RowBox[{"111920301940798852300800", " ", 
        SuperscriptBox["a", "6"], " ", 
        SqrtBox[
         RowBox[{"30", " ", "\[Pi]"}]]}], "+", 
       RowBox[{"566066042135319062937600", " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["a", "2"]}]], " ", 
        SqrtBox[
         RowBox[{"30", " ", "\[Pi]"}]]}], "+", 
       RowBox[{"6239655528351159295180800", " ", 
        SuperscriptBox["a", "2"], " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["a", "2"]}]], " ", 
        SqrtBox[
         RowBox[{"30", " ", "\[Pi]"}]]}], "+", 
       RowBox[{"2650260906539922028953600", " ", 
        SuperscriptBox["a", "4"], " ", 
        SqrtBox[
         RowBox[{"1", "-", 
          SuperscriptBox["a", "2"]}]], " ", 
        SqrtBox[
         RowBox[{"30", " ", "\[Pi]"}]]}], "+", 
       RowBox[{"3882674315084180131676160", " ", "EulerGamma", " ", 
        SqrtBox[
         RowBox[{"30", " ", "\[Pi]"}]]}], "+", 
       RowBox[{"228104234431723375165440", " ", 
        SuperscriptBox["a", "2"], " ", "EulerGamma", " ", 
        SqrtBox[
         RowBox[{"30", " ", "\[Pi]"}]]}], "+", 
       RowBox[{"1941337157542090065838080", " ", "Logy", " ", 
        SqrtBox[
         RowBox[{"30", " ", "\[Pi]"}]]}], "+", 
       RowBox[{"114052117215861687582720", " ", 
        SuperscriptBox["a", "2"], " ", "Logy", " ", 
        SqrtBox[
         RowBox[{"30", " ", "\[Pi]"}]]}], "-", 
       RowBox[{"54513899996024340961689600", " ", 
        SqrtBox[
         RowBox[{"30", " ", "\[Pi]"}]], " ", 
        RowBox[{"Log", "[", "2", "]"}]}], "+", 
       RowBox[{"532243213674021208719360", " ", 
        SuperscriptBox["a", "2"], " ", 
        SqrtBox[
         RowBox[{"30", " ", "\[Pi]"}]], " ", 
        RowBox[{"Log", "[", "2", "]"}]}], "+", 
       RowBox[{"42634108329310394826209280", " ", 
        SqrtBox[
         RowBox[{"30", " ", "\[Pi]"}]], " ", 
        RowBox[{"Log", "[", "3", "]"}]}], "+", 
       RowBox[{"99484712836265646489600", " ", "\[ImaginaryI]", " ", "a", " ", 
        SqrtBox[
         RowBox[{"30", " ", "\[Pi]"}]], " ", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"3", "-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "a"}], 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]]]}]}], "]"}]}], "-", 
       RowBox[{"74613534627199234867200", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["a", "3"], " ", 
        SqrtBox[
         RowBox[{"30", " ", "\[Pi]"}]], " ", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"3", "-", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "a"}], 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]]]}]}], "]"}]}], "-", 
       RowBox[{"99484712836265646489600", " ", "\[ImaginaryI]", " ", "a", " ", 
        SqrtBox[
         RowBox[{"30", " ", "\[Pi]"}]], " ", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"3", "+", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "a"}], 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]]]}]}], "]"}]}], "+", 
       RowBox[{"74613534627199234867200", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["a", "3"], " ", 
        SqrtBox[
         RowBox[{"30", " ", "\[Pi]"}]], " ", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"3", "+", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "a"}], 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]]]}]}], "]"}]}], "+", 
       RowBox[{
       "933162658598106832896000", " ", "\[ImaginaryI]", " ", "a", " ", 
        SqrtBox[
         RowBox[{"30", " ", "\[Pi]"}]], " ", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"3", "-", 
           FractionBox[
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "a"}], 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]]]}]}], "]"}]}], "+", 
       RowBox[{"2799487975794320498688000", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["a", "3"], " ", 
        SqrtBox[
         RowBox[{"30", " ", "\[Pi]"}]], " ", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"3", "-", 
           FractionBox[
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "a"}], 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]]]}]}], "]"}]}], "-", 
       RowBox[{
       "933162658598106832896000", " ", "\[ImaginaryI]", " ", "a", " ", 
        SqrtBox[
         RowBox[{"30", " ", "\[Pi]"}]], " ", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"3", "+", 
           FractionBox[
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "a"}], 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]]]}]}], "]"}]}], "-", 
       RowBox[{"2799487975794320498688000", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["a", "3"], " ", 
        SqrtBox[
         RowBox[{"30", " ", "\[Pi]"}]], " ", 
        RowBox[{"PolyGamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"3", "+", 
           FractionBox[
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "a"}], 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["a", "2"]}]]]}]}], "]"}]}]}], ")"}], " ", 
     SuperscriptBox["y", "6"]}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y", "]"}], 
     RowBox[{"13", "/", "2"}]],
    SeriesData[$CellContext`y, 0, {}, 2, 13, 2],
    Editable->False]}],
  SeriesData[$CellContext`y, 0, {
   Rational[-2, 7] (Rational[10, 3] Pi)^Rational[1, 2], 0, 
    Rational[4075, 7056] (Rational[5, 6] Pi)^Rational[1, 2], 
    Rational[-1303, 168] $CellContext`a (Rational[1, 30] Pi)^Rational[1, 2], 
    Rational[1, 117355392] (151877213 + 
     69155856 $CellContext`a^2) (Rational[5, 6] Pi)^Rational[1, 2], 
    Rational[1, 1185408] (Rational[5, 6] Pi)^
     Rational[1, 2] ((-4936811) $CellContext`a - 145152 $CellContext`a^3 + 
     510048 Pi), 
    Rational[1, 186403037184] (Rational[1, 30] Pi)^Rational[1, 2] (
     4397711103307 + 1682053944480 $CellContext`a^2 + 
     31899329280 $CellContext`a Pi), 
    Rational[-1, 2414168064] (Rational[5, 6] Pi)^Rational[1, 2] (
     38587083163 $CellContext`a + 701609040 $CellContext`a^3 + 1840880208 Pi + 
     57480192 $CellContext`a^2 Pi), 
    Rational[-1, 142095035245363200] (Rational[1, 30] Pi)^
     Rational[1, 2] (-21373614805069828883 - 
     7408015433739320400 $CellContext`a^2 + 
     631974012782112000 $CellContext`a^4 - 
     40598581498675200 (1 - $CellContext`a^2)^Rational[1, 2] - 
     527781559482777600 $CellContext`a^2 (1 - $CellContext`a^2)^
      Rational[1, 2] - 
     243591488992051200 $CellContext`a^4 (1 - $CellContext`a^2)^
      Rational[1, 2] + 851804623342632960 EulerGamma + 
     425902311671316480 $CellContext`Logy - 
     1272456618612379200 $CellContext`a Pi - 
     243591488992051200 $CellContext`a^3 Pi + 134361972102758400 Pi^2 - 
     763062981282201600 Log[2] + 2453780337136128000 Log[3] + 
     Complex[0, -81197162997350400] $CellContext`a 
      PolyGamma[
       0, 3 + Complex[0, -2] $CellContext`a (1 - $CellContext`a^2)^
          Rational[-1, 2]] + 
     Complex[0, -243591488992051200] $CellContext`a^3 
      PolyGamma[
       0, 3 + Complex[0, -2] $CellContext`a (1 - $CellContext`a^2)^
          Rational[-1, 2]] + 
     Complex[0, 81197162997350400] $CellContext`a 
      PolyGamma[
       0, 3 + Complex[0, 2] $CellContext`a (1 - $CellContext`a^2)^
          Rational[-1, 2]] + 
     Complex[0, 243591488992051200] $CellContext`a^3 
      PolyGamma[
       0, 3 + Complex[0, 2] $CellContext`a (1 - $CellContext`a^2)^
          Rational[-1, 2]]), 
    Rational[-1, 1353286049955840] (Rational[1, 30] Pi)^Rational[1, 2] (
     376568705459465749 $CellContext`a + 23794293365388000 $CellContext`a^3 - 
     2505242554214400 $CellContext`a^5 - 1472685437583360 $CellContext`a 
     EulerGamma - 736342718791680 $CellContext`a $CellContext`Logy + 
     32894176997996160 Pi + 2901674936160000 $CellContext`a^2 Pi + 
     336856917196800 $CellContext`a Pi^2 - 2599168445153280 $CellContext`a 
     Log[2]), Rational[1, 12535073817369471457689600] (
     11395295498852099051817600 30^Rational[1, 2] $CellContext`a 
      Pi^Rational[3, 2] + 
     3019442458080751576473600 30^Rational[1, 2] $CellContext`a^3 
      Pi^Rational[3, 2] + 
     1227060170666043223910400 30^Rational[1, 2] Pi^Rational[5, 2] + 
     74613534627199234867200 30^Rational[1, 2] $CellContext`a^2 
      Pi^Rational[5, 2] + 111019431688773404609141545 (30 Pi)^Rational[1, 2] + 
     87495763559958134397080064 $CellContext`a^2 (30 Pi)^Rational[1, 2] - 
     14897651850405294998227200 $CellContext`a^4 (30 Pi)^Rational[1, 2] - 
     111920301940798852300800 $CellContext`a^6 (30 Pi)^Rational[1, 2] + 
     566066042135319062937600 (1 - $CellContext`a^2)^Rational[1, 2] (30 Pi)^
       Rational[1, 2] + 
     6239655528351159295180800 $CellContext`a^2 (1 - $CellContext`a^2)^
       Rational[1, 2] (30 Pi)^Rational[1, 2] + 
     2650260906539922028953600 $CellContext`a^4 (1 - $CellContext`a^2)^
       Rational[1, 2] (30 Pi)^Rational[1, 2] + 
     3882674315084180131676160 EulerGamma (30 Pi)^Rational[1, 2] + 
     228104234431723375165440 $CellContext`a^2 
      EulerGamma (30 Pi)^Rational[1, 2] + 
     1941337157542090065838080 $CellContext`Logy (30 Pi)^Rational[1, 2] + 
     114052117215861687582720 $CellContext`a^2 $CellContext`Logy (30 Pi)^
       Rational[1, 2] - 54513899996024340961689600 (30 Pi)^Rational[1, 2] 
     Log[2] + 532243213674021208719360 $CellContext`a^2 (30 Pi)^
       Rational[1, 2] Log[2] + 
     42634108329310394826209280 (30 Pi)^Rational[1, 2] Log[3] + 
     Complex[0, 99484712836265646489600] $CellContext`a (30 Pi)^
       Rational[1, 2] 
      PolyGamma[
       0, 3 + Complex[0, -1] $CellContext`a (1 - $CellContext`a^2)^
          Rational[-1, 2]] + 
     Complex[0, -74613534627199234867200] $CellContext`a^3 (30 Pi)^
       Rational[1, 2] 
      PolyGamma[
       0, 3 + Complex[0, -1] $CellContext`a (1 - $CellContext`a^2)^
          Rational[-1, 2]] + 
     Complex[0, -99484712836265646489600] $CellContext`a (30 Pi)^
       Rational[1, 2] 
      PolyGamma[
       0, 3 + Complex[0, 1] $CellContext`a (1 - $CellContext`a^2)^
          Rational[-1, 2]] + 
     Complex[0, 74613534627199234867200] $CellContext`a^3 (30 Pi)^
       Rational[1, 2] 
      PolyGamma[
       0, 3 + Complex[0, 1] $CellContext`a (1 - $CellContext`a^2)^
          Rational[-1, 2]] + 
     Complex[0, 933162658598106832896000] $CellContext`a (30 Pi)^
       Rational[1, 2] 
      PolyGamma[
       0, 3 + Complex[0, -2] $CellContext`a (1 - $CellContext`a^2)^
          Rational[-1, 2]] + 
     Complex[0, 2799487975794320498688000] $CellContext`a^3 (30 Pi)^
       Rational[1, 2] 
      PolyGamma[
       0, 3 + Complex[0, -2] $CellContext`a (1 - $CellContext`a^2)^
          Rational[-1, 2]] + 
     Complex[0, -933162658598106832896000] $CellContext`a (30 Pi)^
       Rational[1, 2] 
      PolyGamma[
       0, 3 + Complex[0, 2] $CellContext`a (1 - $CellContext`a^2)^
          Rational[-1, 2]] + 
     Complex[0, -2799487975794320498688000] $CellContext`a^3 (30 Pi)^
       Rational[1, 2] 
      PolyGamma[
       0, 3 + Complex[0, 2] $CellContext`a (1 - $CellContext`a^2)^
          Rational[-1, 2]])}, 2, 13, 2],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.945771339057325*^9, {3.945771494013842*^9, 3.9457715158949842`*^9}, 
   3.945773291081246*^9, 3.945838496419943*^9, {3.9458406321568985`*^9, 
   3.9458406550018787`*^9}},
 CellLabel->"Out[28]=",ExpressionUUID->"19ef94fe-e927-7641-a347-8e758a25baef"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     FractionBox["128", "7"], " ", 
     SqrtBox[
      FractionBox[
       RowBox[{"2", " ", "\[Pi]"}], "15"]], " ", 
     SuperscriptBox["y", "5"]}]}], "+", 
   RowBox[{
    FractionBox["4876", "63"], " ", 
    SqrtBox[
     FractionBox[
      RowBox[{"2", " ", "\[Pi]"}], "15"]], " ", 
    SuperscriptBox["y", "6"]}], "-", 
   RowBox[{
    FractionBox["2", "315"], " ", 
    RowBox[{"(", 
     RowBox[{
      SqrtBox["2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"768", " ", 
         SqrtBox["15"], " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"3", "/", "2"}]]}], "-", 
        RowBox[{"505", " ", "a", " ", 
         SqrtBox[
          RowBox[{"15", " ", "\[Pi]"}]]}]}], ")"}]}], ")"}], " ", 
    SuperscriptBox["y", 
     RowBox[{"13", "/", "2"}]]}], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "12688"}], "+", 
         RowBox[{"56133", " ", 
          SuperscriptBox["a", "2"]}]}], ")"}], " ", 
       SqrtBox[
        FractionBox[
         RowBox[{"2", " ", "\[Pi]"}], "15"]]}], ")"}], " ", 
     SuperscriptBox["y", "7"]}], "6237"], "+", 
   RowBox[{
    FractionBox["8", "945"], " ", 
    SqrtBox["2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2435", " ", 
       SqrtBox["15"], " ", 
       SuperscriptBox["\[Pi]", 
        RowBox[{"3", "/", "2"}]]}], "+", 
      RowBox[{"257", " ", "a", " ", 
       SqrtBox[
        RowBox[{"15", " ", "\[Pi]"}]]}]}], ")"}], " ", 
    SuperscriptBox["y", 
     RowBox[{"15", "/", "2"}]]}], "-", 
   RowBox[{
    FractionBox["1", "1489863375"], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SqrtBox["2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "19240521300"}], " ", 
          SqrtBox["15"], " ", "a", " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"3", "/", "2"}]]}], "+", 
         RowBox[{"9686476800", " ", 
          SqrtBox["15"], " ", 
          SuperscriptBox["\[Pi]", 
           RowBox[{"5", "/", "2"}]]}], "+", 
         RowBox[{"174213949439", " ", 
          SqrtBox[
           RowBox[{"15", " ", "\[Pi]"}]]}], "-", 
         RowBox[{"974323350", " ", 
          SuperscriptBox["a", "2"], " ", 
          SqrtBox[
           RowBox[{"15", " ", "\[Pi]"}]]}], "-", 
         RowBox[{"29612943360", " ", "EulerGamma", " ", 
          SqrtBox[
           RowBox[{"15", " ", "\[Pi]"}]]}], "-", 
         RowBox[{"14806471680", " ", "Logy", " ", 
          SqrtBox[
           RowBox[{"15", " ", "\[Pi]"}]]}], "-", 
         RowBox[{"59225886720", " ", 
          SqrtBox[
           RowBox[{"15", " ", "\[Pi]"}]], " ", 
          RowBox[{"Log", "[", "2", "]"}]}]}], ")"}]}], ")"}], " ", 
     SuperscriptBox["y", "8"]}]}], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"24460502", " ", "a", " ", 
        SqrtBox["\[Pi]"]}], "-", 
       RowBox[{"1717848", " ", 
        SuperscriptBox["a", "3"], " ", 
        SqrtBox["\[Pi]"]}], "-", 
       RowBox[{"2689119", " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"3", "/", "2"}]]}], "+", 
       RowBox[{"5431536", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"3", "/", "2"}]]}]}], ")"}], " ", 
     SuperscriptBox["y", 
      RowBox[{"17", "/", "2"}]]}], 
    RowBox[{"18711", " ", 
     SqrtBox["30"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"29499294825", " ", 
      SqrtBox["2"]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"512444892960", " ", 
        SqrtBox["15"], " ", "a", " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"3", "/", "2"}]]}], "+", 
       RowBox[{"1620577838880", " ", 
        SqrtBox["15"], " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"5", "/", "2"}]]}], "+", 
       RowBox[{"20401802705915", " ", 
        SqrtBox[
         RowBox[{"15", " ", "\[Pi]"}]]}], "-", 
       RowBox[{"597176339760", " ", 
        SuperscriptBox["a", "2"], " ", 
        SqrtBox[
         RowBox[{"15", " ", "\[Pi]"}]]}], "-", 
       RowBox[{"69674524920", " ", 
        SuperscriptBox["a", "4"], " ", 
        SqrtBox[
         RowBox[{"15", " ", "\[Pi]"}]]}], "-", 
       RowBox[{"5159245291200", " ", "EulerGamma", " ", 
        SqrtBox[
         RowBox[{"15", " ", "\[Pi]"}]]}], "-", 
       RowBox[{"2579622645600", " ", "Logy", " ", 
        SqrtBox[
         RowBox[{"15", " ", "\[Pi]"}]]}], "-", 
       RowBox[{"10315236964032", " ", 
        SqrtBox[
         RowBox[{"15", " ", "\[Pi]"}]], " ", 
        RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
     SuperscriptBox["y", "9"]}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"71513442000", " ", 
      SqrtBox["2"]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "70110892683981"}], " ", 
        SqrtBox["15"], " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"3", "/", "2"}]]}], "+", 
       RowBox[{"342053712000", " ", 
        SqrtBox["15"], " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"3", "/", "2"}]]}], "+", 
       RowBox[{"11371370250240", " ", 
        SqrtBox["15"], " ", "EulerGamma", " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"3", "/", "2"}]]}], "+", 
       RowBox[{"5685685125120", " ", 
        SqrtBox["15"], " ", "Logy", " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"3", "/", "2"}]]}], "+", 
       RowBox[{"2471262393600", " ", 
        SqrtBox["15"], " ", "a", " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"5", "/", "2"}]]}], "+", 
       RowBox[{"44196824148224", " ", "a", " ", 
        SqrtBox[
         RowBox[{"15", " ", "\[Pi]"}]]}], "+", 
       RowBox[{"3434394163200", " ", 
        SuperscriptBox["a", "3"], " ", 
        SqrtBox[
         RowBox[{"15", " ", "\[Pi]"}]]}], "-", 
       RowBox[{"10653948264960", " ", "a", " ", "EulerGamma", " ", 
        SqrtBox[
         RowBox[{"15", " ", "\[Pi]"}]]}], "-", 
       RowBox[{"5326974132480", " ", "a", " ", "Logy", " ", 
        SqrtBox[
         RowBox[{"15", " ", "\[Pi]"}]]}], "+", 
       RowBox[{"22742740500480", " ", 
        SqrtBox["15"], " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"3", "/", "2"}]], " ", 
        RowBox[{"Log", "[", "2", "]"}]}], "-", 
       RowBox[{"21334534341120", " ", "a", " ", 
        SqrtBox[
         RowBox[{"15", " ", "\[Pi]"}]], " ", 
        RowBox[{"Log", "[", "2", "]"}]}]}], ")"}], " ", 
     SuperscriptBox["y", 
      RowBox[{"19", "/", "2"}]]}]}], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"3227075357380875", " ", 
      SqrtBox["2"]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1213993359689210100", " ", 
        SqrtBox["15"], " ", "a", " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"3", "/", "2"}]]}], "-", 
       RowBox[{"81465724577437200", " ", 
        SqrtBox["15"], " ", 
        SuperscriptBox["a", "3"], " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"3", "/", "2"}]]}], "-", 
       RowBox[{"99041140553355000", " ", 
        SqrtBox["15"], " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"5", "/", "2"}]]}], "+", 
       RowBox[{"83596618781676000", " ", 
        SqrtBox["15"], " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"5", "/", "2"}]]}], "-", 
       RowBox[{"2656852859731201006", " ", 
        SqrtBox[
         RowBox[{"15", " ", "\[Pi]"}]]}], "+", 
       RowBox[{"1336765365905832720", " ", 
        SuperscriptBox["a", "2"], " ", 
        SqrtBox[
         RowBox[{"15", " ", "\[Pi]"}]]}], "+", 
       RowBox[{"27127922369347800", " ", 
        SuperscriptBox["a", "4"], " ", 
        SqrtBox[
         RowBox[{"15", " ", "\[Pi]"}]]}], "+", 
       RowBox[{"38368289803924080", " ", "EulerGamma", " ", 
        SqrtBox[
         RowBox[{"15", " ", "\[Pi]"}]]}], "-", 
       RowBox[{"255566805989695200", " ", 
        SuperscriptBox["a", "2"], " ", "EulerGamma", " ", 
        SqrtBox[
         RowBox[{"15", " ", "\[Pi]"}]]}], "+", 
       RowBox[{"19184144901962040", " ", "Logy", " ", 
        SqrtBox[
         RowBox[{"15", " ", "\[Pi]"}]]}], "-", 
       RowBox[{"127783402994847600", " ", 
        SuperscriptBox["a", "2"], " ", "Logy", " ", 
        SqrtBox[
         RowBox[{"15", " ", "\[Pi]"}]]}], "+", 
       RowBox[{"524949354824534640", " ", 
        SqrtBox[
         RowBox[{"15", " ", "\[Pi]"}]], " ", 
        RowBox[{"Log", "[", "2", "]"}]}], "-", 
       RowBox[{"512135834747977440", " ", 
        SuperscriptBox["a", "2"], " ", 
        SqrtBox[
         RowBox[{"15", " ", "\[Pi]"}]], " ", 
        RowBox[{"Log", "[", "2", "]"}]}], "-", 
       RowBox[{"185570417606018445", " ", 
        SqrtBox[
         RowBox[{"15", " ", "\[Pi]"}]], " ", 
        RowBox[{"Log", "[", "3", "]"}]}]}], ")"}], " ", 
     SuperscriptBox["y", "10"]}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y", "]"}], 
     RowBox[{"21", "/", "2"}]],
    SeriesData[$CellContext`y, 0, {}, 10, 21, 2],
    Editable->False]}],
  SeriesData[$CellContext`y, 0, {
   Rational[-128, 7] (Rational[2, 15] Pi)^Rational[1, 2], 0, 
    Rational[4876, 63] (Rational[2, 15] Pi)^Rational[1, 2], Rational[-2, 315] 
    2^Rational[1, 2] (768 15^Rational[1, 2] Pi^Rational[3, 2] - 
     505 $CellContext`a (15 Pi)^Rational[1, 2]), 
    Rational[-4, 6237] (-12688 + 56133 $CellContext`a^2) (Rational[2, 15] Pi)^
     Rational[1, 2], Rational[8, 945] 
    2^Rational[1, 2] (2435 15^Rational[1, 2] Pi^Rational[3, 2] + 
     257 $CellContext`a (15 Pi)^Rational[1, 2]), Rational[-1, 1489863375] 
    2^Rational[1, 2] ((-19240521300) 15^Rational[1, 2] $CellContext`a 
      Pi^Rational[3, 2] + 9686476800 15^Rational[1, 2] Pi^Rational[5, 2] + 
     174213949439 (15 Pi)^Rational[1, 2] - 
     974323350 $CellContext`a^2 (15 Pi)^Rational[1, 2] - 29612943360 
     EulerGamma (15 Pi)^Rational[1, 2] - 
     14806471680 $CellContext`Logy (15 Pi)^Rational[1, 2] - 
     59225886720 (15 Pi)^Rational[1, 2] Log[2]), Rational[-1, 18711] 
    30^Rational[-1, 2] (24460502 $CellContext`a Pi^Rational[1, 2] - 
     1717848 $CellContext`a^3 Pi^Rational[1, 2] - 2689119 Pi^Rational[3, 2] + 
     5431536 $CellContext`a^2 Pi^Rational[3, 2]), Rational[1, 29499294825] 
    2^Rational[-1, 2] (
     512444892960 15^Rational[1, 2] $CellContext`a Pi^Rational[3, 2] + 
     1620577838880 15^Rational[1, 2] Pi^Rational[5, 2] + 
     20401802705915 (15 Pi)^Rational[1, 2] - 
     597176339760 $CellContext`a^2 (15 Pi)^Rational[1, 2] - 
     69674524920 $CellContext`a^4 (15 Pi)^Rational[1, 2] - 5159245291200 
     EulerGamma (15 Pi)^Rational[1, 2] - 
     2579622645600 $CellContext`Logy (15 Pi)^Rational[1, 2] - 
     10315236964032 (15 Pi)^Rational[1, 2] Log[2]), Rational[1, 71513442000] 
    2^Rational[-1, 2] ((-70110892683981) 15^Rational[1, 2] Pi^Rational[3, 2] + 
     342053712000 15^Rational[1, 2] $CellContext`a^2 Pi^Rational[3, 2] + 
     11371370250240 15^Rational[1, 2] EulerGamma Pi^Rational[3, 2] + 
     5685685125120 15^Rational[1, 2] $CellContext`Logy Pi^Rational[3, 2] + 
     2471262393600 15^Rational[1, 2] $CellContext`a Pi^Rational[5, 2] + 
     44196824148224 $CellContext`a (15 Pi)^Rational[1, 2] + 
     3434394163200 $CellContext`a^3 (15 Pi)^Rational[1, 2] - 
     10653948264960 $CellContext`a EulerGamma (15 Pi)^Rational[1, 2] - 
     5326974132480 $CellContext`a $CellContext`Logy (15 Pi)^Rational[1, 2] + 
     22742740500480 15^Rational[1, 2] Pi^Rational[3, 2] Log[2] - 
     21334534341120 $CellContext`a (15 Pi)^Rational[1, 2] Log[2]), 
    Rational[-1, 3227075357380875] 
    2^Rational[-1, 2] (
     1213993359689210100 15^Rational[1, 2] $CellContext`a Pi^Rational[3, 2] - 
     81465724577437200 15^Rational[1, 2] $CellContext`a^3 Pi^Rational[3, 2] - 
     99041140553355000 15^Rational[1, 2] Pi^Rational[5, 2] + 
     83596618781676000 15^Rational[1, 2] $CellContext`a^2 Pi^Rational[5, 2] - 
     2656852859731201006 (15 Pi)^Rational[1, 2] + 
     1336765365905832720 $CellContext`a^2 (15 Pi)^Rational[1, 2] + 
     27127922369347800 $CellContext`a^4 (15 Pi)^Rational[1, 2] + 
     38368289803924080 EulerGamma (15 Pi)^Rational[1, 2] - 
     255566805989695200 $CellContext`a^2 EulerGamma (15 Pi)^Rational[1, 2] + 
     19184144901962040 $CellContext`Logy (15 Pi)^Rational[1, 2] - 
     127783402994847600 $CellContext`a^2 $CellContext`Logy (15 Pi)^
      Rational[1, 2] + 524949354824534640 (15 Pi)^Rational[1, 2] Log[2] - 
     512135834747977440 $CellContext`a^2 (15 Pi)^Rational[1, 2] Log[2] - 
     185570417606018445 (15 Pi)^Rational[1, 2] Log[3])}, 10, 21, 2],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.945771339057325*^9, {3.945771494013842*^9, 3.9457715158949842`*^9}, 
   3.945773291081246*^9, 3.945838496419943*^9, {3.9458406321568985`*^9, 
   3.945840655018877*^9}},
 CellLabel->"Out[29]=",ExpressionUUID->"09e82880-be43-9e4b-afab-6fac8303fe40"]
}, Open  ]],

Cell["\<\
For more examples of how to use this package, see \
https://bhptoolkit.org/PostNewtonianSelfForce/\
\>", "Text",ExpressionUUID->"c0dee326-6922-4b95-b7c6-9295c0f85d82"]
}, Closed]],

Cell[CellGroupData[{

Cell["Compare the PN and PNSF series", "Section",
 CellChangeTimes->{{3.945771421230762*^9, 
  3.945771429128059*^9}},ExpressionUUID->"8b84082b-478a-4ddb-a265-\
3e538de029cf"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"HPNSeriesInEMRILimit", "[", 
   RowBox[{"2", ",", "0"}], "]"}], "=", 
  RowBox[{"(", 
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"normalization$Hlm", " ", 
          RowBox[{"Hlm$3p5PN", "[", 
           RowBox[{"2", ",", "0"}], "]"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"s", "->", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["m1", "2"], " ", "\[Chi]1"}], "+", 
               RowBox[{
                SuperscriptBox["m2", "2"], "\[Chi]2"}]}], ")"}], "/", 
             SuperscriptBox["M", "2"]}]}], ",", 
           RowBox[{"\[Sigma]", "->", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"m2", " ", "\[Chi]2"}], "-", 
               RowBox[{"m1", " ", "\[Chi]1"}]}], ")"}], "/", "M"}]}], ",", 
           RowBox[{"\[Delta]", "->", 
            RowBox[{"Sqrt", "[", 
             RowBox[{"1", "-", 
              RowBox[{"4", "\[Nu]"}]}], "]"}]}]}], "}"}]}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x", "->", "y"}], ",", 
          RowBox[{"\[Chi]1", "->", "a"}], ",", 
          RowBox[{"\[Chi]2", "->", "0"}], ",", 
          RowBox[{"M", "->", "m1"}], ",", 
          RowBox[{"\[Sigma]", "->", "0"}], ",", 
          RowBox[{"\[Delta]", "->", 
           RowBox[{"Sqrt", "[", 
            RowBox[{"1", "-", 
             RowBox[{"4", "\[Nu]"}]}], "]"}]}]}], "}"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Nu]", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", "\[Nu]", 
     ",", "1"}], "]"}], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"HPNSeriesInEMRILimit", "[", 
      RowBox[{"2", ",", "0"}], "]"}], "-", 
     RowBox[{"Normal", "[", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"m1", " ", 
         RowBox[{
          RowBox[{"PNSFMemh", "[", 
           RowBox[{"2", ",", "0"}], "]"}], "[", "\"\<Series\>\"", "]"}]}], 
        "+", 
        SuperscriptBox[
         RowBox[{"O", "[", "y", "]"}], 
         RowBox[{"7", "/", "2"}]]}], ")"}], "]"}]}], "]"}], "//", "Expand"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.945771506577879*^9, 3.94577153545252*^9}, {
  3.945771589579294*^9, 3.945771634149399*^9}, {3.945771676588808*^9, 
  3.94577168948833*^9}, {3.945771755810201*^9, 3.945771804279597*^9}, {
  3.945771860110472*^9, 3.945771944505443*^9}, {3.945772387088169*^9, 
  3.9457725234559307`*^9}, {3.945772567539465*^9, 3.945772602972971*^9}, {
  3.94577263990281*^9, 3.945772641494461*^9}, {3.94577267439321*^9, 
  3.9457727395362177`*^9}, {3.9457727771047153`*^9, 3.945772822281475*^9}, {
  3.945772865608663*^9, 3.945772875190295*^9}, {3.945772928484884*^9, 
  3.94577298421245*^9}, {3.945773137135805*^9, 3.945773151027683*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"057a8d67-f88d-4eef-a310-515250c9a818"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["2", "7"]}], " ", "m1", " ", 
  SqrtBox[
   FractionBox[
    RowBox[{"10", " ", "\[Pi]"}], "3"]], " ", "y", " ", 
  RowBox[{"(", 
   RowBox[{"1", "-", 
    FractionBox[
     RowBox[{"4075", " ", "y"}], "4032"], "+", 
    RowBox[{
     FractionBox["1303", "480"], " ", "a", " ", 
     SuperscriptBox["y", 
      RowBox[{"3", "/", "2"}]]}], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"151877213", "+", 
        RowBox[{"69155856", " ", 
         SuperscriptBox["a", "2"]}]}], ")"}], " ", 
      SuperscriptBox["y", "2"]}], "67060224"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4936811", " ", "a"}], "+", 
        RowBox[{"145152", " ", 
         SuperscriptBox["a", "3"]}], "-", 
        RowBox[{"510048", " ", "\[Pi]"}]}], ")"}], " ", 
      SuperscriptBox["y", 
       RowBox[{"5", "/", "2"}]]}], "677376"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4397711103307"}], "-", 
        RowBox[{"1682053944480", " ", 
         SuperscriptBox["a", "2"]}], "-", 
        RowBox[{"31899329280", " ", "a", " ", "\[Pi]"}]}], ")"}], " ", 
      SuperscriptBox["y", "3"]}], "532580106240"], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"38587083163", " ", "a"}], "+", 
        RowBox[{"701609040", " ", 
         SuperscriptBox["a", "3"]}], "+", 
        RowBox[{"1840880208", " ", "\[Pi]"}], "+", 
        RowBox[{"57480192", " ", 
         SuperscriptBox["a", "2"], " ", "\[Pi]"}]}], ")"}], " ", 
      SuperscriptBox["y", 
       RowBox[{"7", "/", "2"}]]}], "1379524608"]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.9457714530427637`*^9, {3.9457715234147463`*^9, 3.945771535705034*^9}, {
   3.945771595969516*^9, 3.945771634588602*^9}, {3.94577168085844*^9, 
   3.945771689740182*^9}, {3.945771761942627*^9, 3.945771804536563*^9}, {
   3.945771873568564*^9, 3.945771944745085*^9}, {3.945772483932529*^9, 
   3.945772524017342*^9}, {3.945772569190861*^9, 3.945772603318381*^9}, 
   3.94577264195325*^9, {3.945772675305745*^9, 3.945772739912291*^9}, {
   3.945772786853979*^9, 3.94577282268209*^9}, {3.945772868797124*^9, 
   3.945772875576967*^9}, {3.945772927016252*^9, 3.9457729540685167`*^9}, 
   3.945772984504074*^9, 3.945773151580424*^9, 3.945773291138028*^9, 
   3.9458384967417336`*^9, {3.945840632196903*^9, 3.9458406550878773`*^9}},
 CellLabel->"Out[30]=",ExpressionUUID->"8bc61496-e107-464d-a693-2bfb9af30907"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"4936811", " ", "a", " ", "m1", " ", 
     SqrtBox[
      FractionBox[
       RowBox[{"5", " ", "\[Pi]"}], "6"]], " ", 
     SuperscriptBox["y", 
      RowBox[{"7", "/", "2"}]]}], "1185408"]}], "+", 
  RowBox[{
   FractionBox["253", "588"], " ", 
   SqrtBox[
    FractionBox["5", "6"]], " ", "m1", " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{"3", "/", "2"}]], " ", 
   SuperscriptBox["y", 
    RowBox[{"7", "/", "2"}]]}], "-", 
  RowBox[{
   FractionBox["1", "49"], " ", 
   SuperscriptBox["a", "3"], " ", "m1", " ", 
   SqrtBox[
    RowBox[{"30", " ", "\[Pi]"}]], " ", 
   SuperscriptBox["y", 
    RowBox[{"7", "/", "2"}]]}], "+", 
  FractionBox[
   RowBox[{"4397711103307", " ", "m1", " ", 
    SqrtBox[
     FractionBox["\[Pi]", "30"]], " ", 
    SuperscriptBox["y", "4"]}], "186403037184"], "+", 
  FractionBox[
   RowBox[{"29107", " ", 
    SuperscriptBox["a", "2"], " ", "m1", " ", 
    SqrtBox[
     FractionBox[
      RowBox[{"5", " ", "\[Pi]"}], "6"]], " ", 
    SuperscriptBox["y", "4"]}], "16128"], "+", 
  RowBox[{
   FractionBox["23", "672"], " ", 
   SqrtBox[
    FractionBox["5", "6"]], " ", "a", " ", "m1", " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{"3", "/", "2"}]], " ", 
   SuperscriptBox["y", "4"]}], "-", 
  FractionBox[
   RowBox[{"38587083163", " ", "a", " ", "m1", " ", 
    SqrtBox[
     FractionBox[
      RowBox[{"5", " ", "\[Pi]"}], "6"]], " ", 
    SuperscriptBox["y", 
     RowBox[{"9", "/", "2"}]]}], "2414168064"], "-", 
  FractionBox[
   RowBox[{"16405", " ", 
    SuperscriptBox["a", "3"], " ", "m1", " ", 
    SqrtBox[
     FractionBox[
      RowBox[{"5", " ", "\[Pi]"}], "6"]], " ", 
    SuperscriptBox["y", 
     RowBox[{"9", "/", "2"}]]}], "56448"], "-", 
  FractionBox[
   RowBox[{"38351671", " ", 
    SqrtBox[
     FractionBox["5", "6"]], " ", "m1", " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]], " ", 
    SuperscriptBox["y", 
     RowBox[{"9", "/", "2"}]]}], "50295168"], "-", 
  RowBox[{
   FractionBox["1", "42"], " ", 
   SqrtBox[
    FractionBox["5", "6"]], " ", 
   SuperscriptBox["a", "2"], " ", "m1", " ", 
   SuperscriptBox["\[Pi]", 
    RowBox[{"3", "/", "2"}]], " ", 
   SuperscriptBox["y", 
    RowBox[{"9", "/", "2"}]]}]}]], "Output",
 CellChangeTimes->{
  3.9457714530427637`*^9, {3.9457715234147463`*^9, 3.945771535705034*^9}, {
   3.945771595969516*^9, 3.945771634588602*^9}, {3.94577168085844*^9, 
   3.945771689740182*^9}, {3.945771761942627*^9, 3.945771804536563*^9}, {
   3.945771873568564*^9, 3.945771944745085*^9}, {3.945772483932529*^9, 
   3.945772524017342*^9}, {3.945772569190861*^9, 3.945772603318381*^9}, 
   3.94577264195325*^9, {3.945772675305745*^9, 3.945772739912291*^9}, {
   3.945772786853979*^9, 3.94577282268209*^9}, {3.945772868797124*^9, 
   3.945772875576967*^9}, {3.945772927016252*^9, 3.9457729540685167`*^9}, 
   3.945772984504074*^9, 3.945773151580424*^9, 3.945773291138028*^9, 
   3.9458384967417336`*^9, {3.945840632196903*^9, 3.945840655141884*^9}},
 CellLabel->"Out[31]=",ExpressionUUID->"087a0c2e-96e1-cb45-af1a-17bd025f632d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"HPNSeriesInEMRILimit", "[", 
   RowBox[{"2", ",", "0"}], "]"}], "-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"m1", " ", 
     RowBox[{
      RowBox[{"PNSFMemh", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "[", "\"\<Series\>\"", "]"}]}], "+", 
    SuperscriptBox[
     RowBox[{"O", "[", "y", "]"}], "5"]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.945773012364132*^9, 3.945773027905692*^9}, {
  3.945773086405719*^9, 3.945773116408881*^9}, {3.945773274849724*^9, 
  3.9457732772736053`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"b96b5044-9911-4fc2-b7c6-0e9f7ed0074d"],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "y", "]"}], "5"],
  SeriesData[$CellContext`y, 0, {}, 10, 10, 2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.945772998864393*^9, 3.945773028366012*^9}, {
   3.945773086936082*^9, 3.945773116671537*^9}, {3.9457732775969887`*^9, 
   3.945773291174453*^9}, 3.945838496929268*^9, {3.945840632225418*^9, 
   3.9458406551668777`*^9}},
 CellLabel->"Out[32]=",ExpressionUUID->"0b3a6636-7bde-b442-bf42-c2e1817e75cd"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1141.5, 567},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
Magnification:>1. Inherited,
FrontEndVersion->"14.0 for Microsoft Windows (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"303dcd83-81c7-423c-883e-9d8f442fbd69"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 294, 4, 284, "Title",ExpressionUUID->"0354d5ff-6d65-4b92-b177-276cd5dc0aa1"],
Cell[CellGroupData[{
Cell[899, 30, 163, 3, 69, "Chapter",ExpressionUUID->"e7c1d93f-2a2b-48dc-abd3-be51c420ae6e"],
Cell[CellGroupData[{
Cell[1087, 37, 83, 0, 67, "Section",ExpressionUUID->"4e22a7ed-fcea-4cb8-9248-88dc425e0d08"],
Cell[1173, 39, 1493, 32, 150, "Text",ExpressionUUID->"8cfe1533-d284-4afb-ba0f-fad3768df25b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2703, 76, 222, 4, 67, "Section",ExpressionUUID->"e61cf05b-c339-42cf-b70c-1fe3e2ddbee8"],
Cell[2928, 82, 140, 2, 70, "Text",ExpressionUUID->"2d9e9d0d-318b-4308-bf74-2e33dcbaae23"],
Cell[3071, 86, 6973, 180, 70, "Code",ExpressionUUID->"8bf2d263-b3bc-4cde-a0a2-61dc4625f38e",
 InitializationCell->False],
Cell[10047, 268, 140, 2, 70, "Text",ExpressionUUID->"a49d6e5a-919a-4506-9dba-6e7d1b3dcf55"],
Cell[10190, 272, 9577, 254, 70, "Code",ExpressionUUID->"70d6fbde-419e-409d-b2bf-b1da592139b6",
 InitializationCell->False],
Cell[19770, 528, 140, 2, 70, "Text",ExpressionUUID->"0264ccbe-a2b1-4a18-bbb9-b42fdf7f93c7"],
Cell[19913, 532, 4827, 128, 70, "Code",ExpressionUUID->"ee9c9917-2d0e-44d5-99ba-f8282e44c231",
 InitializationCell->False],
Cell[24743, 662, 140, 2, 70, "Text",ExpressionUUID->"da11f9c5-8364-49d6-9572-96c35966c0c9"],
Cell[24886, 666, 11986, 329, 70, "Code",ExpressionUUID->"1a6ba182-3bec-4c9c-b0b5-c88ef2270424",
 InitializationCell->False],
Cell[36875, 997, 140, 2, 70, "Text",ExpressionUUID->"0b9316ed-89a5-4d47-abbd-efd575415b63"],
Cell[37018, 1001, 11539, 308, 70, "Code",ExpressionUUID->"6d77e83b-00a1-419d-8e7b-1123f97b78e6",
 InitializationCell->False],
Cell[48560, 1311, 199, 3, 70, "Text",ExpressionUUID->"d376c00c-feaa-4b6c-a441-6854fce2d072"],
Cell[48762, 1316, 11709, 307, 70, "Code",ExpressionUUID->"71efecfd-552b-4b5b-927c-0e4038bc0cbe",
 InitializationCell->False]
}, Closed]],
Cell[CellGroupData[{
Cell[60508, 1628, 84, 0, 53, "Section",ExpressionUUID->"1f50ab97-8f2b-4439-81da-0792f7ed9629"],
Cell[60595, 1630, 200, 3, 70, "Text",ExpressionUUID->"958a252b-3eac-4d49-a1de-cc6a8f2a0bf7"],
Cell[60798, 1635, 10147, 270, 70, "Code",ExpressionUUID->"3f0ca0ee-31d5-44c9-83ed-43adb0237af5",
 InitializationCell->False],
Cell[70948, 1907, 203, 3, 70, "Text",ExpressionUUID->"49a50dd0-b2b0-4af7-a347-8ae918b7469e"],
Cell[71154, 1912, 10251, 271, 70, "Code",ExpressionUUID->"2d653a46-1ed2-453a-9b6d-37ac29734406",
 InitializationCell->False],
Cell[81408, 2185, 203, 3, 70, "Text",ExpressionUUID->"350f9d35-89cb-4aeb-a1b1-d5380c38ef1b"],
Cell[81614, 2190, 6379, 173, 70, "Code",ExpressionUUID->"4617fe0a-1564-4d6f-b159-9244bd658762",
 InitializationCell->False],
Cell[87996, 2365, 203, 3, 70, "Text",ExpressionUUID->"66f94c1a-674e-4b76-a5a4-c6b4f75c3044"],
Cell[88202, 2370, 3562, 99, 70, "Code",ExpressionUUID->"799b5638-d2df-45ec-8134-4d16ff544708",
 InitializationCell->False],
Cell[91767, 2471, 203, 3, 70, "Text",ExpressionUUID->"e008de53-2b74-449a-83be-667b911f76fe"],
Cell[91973, 2476, 1176, 35, 70, "Code",ExpressionUUID->"8d792254-1eac-4597-a86f-236a0bd8deda",
 InitializationCell->False]
}, Closed]],
Cell[CellGroupData[{
Cell[93186, 2516, 78, 0, 53, "Section",ExpressionUUID->"e43f8109-1162-444c-93dc-b5f385803d38"],
Cell[93267, 2518, 151, 2, 70, "Text",ExpressionUUID->"609c14fd-7c05-4915-849b-3c1acc2e18ac"],
Cell[93421, 2522, 387, 9, 70, "Code",ExpressionUUID->"3652ad6b-2ca4-4023-8c4a-8b9b4961b721",
 InitializationCell->False],
Cell[93811, 2533, 200, 3, 70, "Text",ExpressionUUID->"5b22e1b5-1c83-4bb7-b8b0-55f6350895f6"],
Cell[94014, 2538, 11147, 293, 70, "Code",ExpressionUUID->"6c3a1e30-2c94-4598-be1c-4bbd55d2eae4",
 InitializationCell->False],
Cell[105164, 2833, 203, 3, 70, "Text",ExpressionUUID->"c1f78308-af74-447f-a968-9dcc6d99305c"],
Cell[105370, 2838, 10873, 290, 70, "Code",ExpressionUUID->"6da9fb03-cfb1-428b-b83c-9c022c9f2a6f",
 InitializationCell->False],
Cell[116246, 3130, 203, 3, 70, "Text",ExpressionUUID->"00af826d-e31f-4931-b6d2-30a4f2dd0ca6"],
Cell[116452, 3135, 8142, 214, 70, "Code",ExpressionUUID->"0ff2d580-5618-4b8e-8fa0-251add17dbee",
 InitializationCell->False],
Cell[124597, 3351, 203, 3, 70, "Text",ExpressionUUID->"d54662ff-5dc0-4e29-85a8-1a66d6570fb8"],
Cell[124803, 3356, 3450, 96, 70, "Code",ExpressionUUID->"44d05b6e-2d4b-47a7-b8bc-7ccceafbdd98",
 InitializationCell->False],
Cell[128256, 3454, 203, 3, 70, "Text",ExpressionUUID->"82edd94e-9ddf-42cd-ac5c-2f204cc5aa9a"],
Cell[128462, 3459, 1018, 30, 70, "Code",ExpressionUUID->"64495c27-18b8-4d26-82b5-479687027e1c",
 InitializationCell->False]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[129529, 3495, 100, 0, 69, "Chapter",ExpressionUUID->"a1be22a0-8017-435e-a6ef-0a7e72c95b96"],
Cell[CellGroupData[{
Cell[129654, 3499, 220, 5, 67, "Section",ExpressionUUID->"9c77c196-779b-4c2e-88c6-ad971e6cfeb1"],
Cell[129877, 3506, 257, 6, 35, "Text",ExpressionUUID->"2cae662f-0247-4da6-88cf-045374504dda"],
Cell[130137, 3514, 100, 0, 35, "Text",ExpressionUUID->"15230abd-f5a2-4d18-a9dd-148c2939cf6c"],
Cell[CellGroupData[{
Cell[130262, 3518, 1764, 45, 157, "Code",ExpressionUUID->"249cff0a-2bf6-4809-8e92-bb1304e73335",
 InitializationCell->False],
Cell[132029, 3565, 774021, 13430, 599, "Output",ExpressionUUID->"7c2e6703-8fa9-6344-88bc-f459f564804f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[906099, 17001, 155, 2, 67, "Section",ExpressionUUID->"e1a05414-b864-47c8-81a0-61a1892b0841"],
Cell[906257, 17005, 239, 4, 34, "Code",ExpressionUUID->"b21fb5bb-2be5-40f6-a0ce-163c993f95a4",
 InitializationCell->False],
Cell[CellGroupData[{
Cell[906521, 17013, 2390, 66, 280, "Code",ExpressionUUID->"793bd438-a330-4aa8-8ff3-6796122fa52c",
 InitializationCell->False],
Cell[908914, 17081, 6809, 103, 623, "Output",ExpressionUUID->"c6fe660e-3ea2-5248-abf9-cda18222590a"],
Cell[915726, 17186, 19645, 485, 771, "Output",ExpressionUUID->"19ef94fe-e927-7641-a347-8e758a25baef"],
Cell[935374, 17673, 13041, 334, 435, "Output",ExpressionUUID->"09e82880-be43-9e4b-afab-6fac8303fe40"]
}, Open  ]],
Cell[948430, 18010, 177, 3, 35, "Text",ExpressionUUID->"c0dee326-6922-4b95-b7c6-9295c0f85d82"]
}, Closed]],
Cell[CellGroupData[{
Cell[948644, 18018, 175, 3, 53, "Section",ExpressionUUID->"8b84082b-478a-4ddb-a265-3e538de029cf"],
Cell[CellGroupData[{
Cell[948844, 18025, 3069, 76, 132, "Input",ExpressionUUID->"057a8d67-f88d-4eef-a310-515250c9a818"],
Cell[951916, 18103, 2544, 64, 107, "Output",ExpressionUUID->"8bc61496-e107-464d-a693-2bfb9af30907"],
Cell[954463, 18169, 3108, 87, 120, "Output",ExpressionUUID->"087a0c2e-96e1-cb45-af1a-17bd025f632d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[957608, 18261, 606, 15, 31, "Input",ExpressionUUID->"b96b5044-9911-4fc2-b7c6-0e9f7ed0074d"],
Cell[958217, 18278, 490, 10, 32, "Output",ExpressionUUID->"0b3a6636-7bde-b442-bf42-c2e1817e75cd"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


